DAdaQuant: Doubly-adaptive quantization for communication-efficient Federated Learning

Federated Learning (FL) is a powerful technique for training a model on a server with data from several clients in a privacy-preserving manner. In FL, a server sends the model to every client, who then train the model locally and send it back to the server. The server aggregates the updated models and repeats the process for several rounds. FL incurs significant communication costs, in particular when transmitting the updated local models from the clients back to the server. Recently proposed algorithms quantize the model parameters to efficiently compress FL communication. These algorithms typically have a quantization level that controls the compression factor. We find that dynamic adaptations of the quantization level can boost compression without sacrificing model quality. First, we introduce a time-adaptive quantization algorithm that increases the quantization level as training progresses. Second, we introduce a client-adaptive quantization algorithm that assigns each individual client the optimal quantization level at every round. Finally, we combine both algorithms into DAdaQuant, the doubly-adaptive quantization algorithm. Our experiments show that DAdaQuant consistently improves client$\rightarrow$server compression, outperforming the strongest non-adaptive baselines by up to $2.8\times$.

==> anc/adaquantfl.pgf <==
%% Creator: Matplotlib, PGF backend
%%
%% To include the figure in your LaTeX document, write
%%   \input{<filename>.pgf}
%%
%% Make sure the required packages are loaded in your preamble
%%   \usepackage{pgf}
%%
%% and, on pdftex
%%   \usepackage[utf8]{inputenc}\DeclareUnicodeCharacter{2212}{-}
%%
%% or, on luatex and xetex
%%   \usepackage{unicode-math}
%%
%% Figures using additional raster images can only be included by \input if
%% they are in the same directory as the main LaTeX file. For loading figures
%% from other directories you can use the `import` package
%%   \usepackage{import}
%%
%% and then include the figures with
%%   \import{<path to file>}{<filename>.pgf}
%%
%% Matplotlib used the following preamble
%%
\begingroup%
\makeatletter%
\begin{pgfpicture}%
\pgfpathrectangle{\pgfpointorigin}{\pgfqpoint{2.900309in}{2.156869in}}%
\pgfusepath{use as bounding box, clip}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{2.900309in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{2.900309in}{2.156869in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{2.156869in}}%
\pgfpathclose%
\pgfusepath{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.515124in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{2.800000in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{2.800000in}{1.800000in}}%
\pgfpathlineto{\pgfqpoint{0.515124in}{1.800000in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.618982in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{0.618982in}{1.800000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.618982in}{0.499691in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.618982in,y=0.402469in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {10}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.098326in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{1.098326in}{1.800000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.098326in}{0.499691in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.098326in,y=0.402469in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {100}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.630932in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{1.630932in}{1.800000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.630932in}{0.499691in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.630932in,y=0.402469in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {200}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.696142in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{2.696142in}{1.800000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.696142in}{0.499691in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.696142in,y=0.402469in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {400}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.657562in,y=0.223457in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Number of clients in dataset}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.515124in}{0.543895in}}%
\pgfpathlineto{\pgfqpoint{2.800000in}{0.543895in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.515124in}{0.543895in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.348457in, y=0.495670in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.515124in}{1.026692in}}%
\pgfpathlineto{\pgfqpoint{2.800000in}{1.026692in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.515124in}{1.026692in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.348457in, y=0.978467in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {5}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.515124in}{1.509490in}}%
\pgfpathlineto{\pgfqpoint{2.800000in}{1.509490in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.515124in}{1.509490in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.279012in, y=1.461265in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {10}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.223457in,y=1.149846in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.618982in}{0.577533in}}%
\pgfpathlineto{\pgfqpoint{1.098326in}{0.881666in}}%
\pgfpathlineto{\pgfqpoint{1.630932in}{1.128576in}}%
\pgfpathlineto{\pgfqpoint{2.696142in}{1.740895in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.515124in}{0.499691in}}{\pgfqpoint{2.284876in}{1.300309in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.618982in}{0.558796in}}%
\pgfpathlineto{\pgfqpoint{1.098326in}{0.575162in}}%
\pgfpathlineto{\pgfqpoint{1.630932in}{0.580428in}}%
\pgfpathlineto{\pgfqpoint{2.696142in}{0.582677in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.515124in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{0.515124in}{1.800000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.800000in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{2.800000in}{1.800000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.515124in}{0.499691in}}%
\pgfpathlineto{\pgfqpoint{2.800000in}{0.499691in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.515124in}{1.800000in}}%
\pgfpathlineto{\pgfqpoint{2.800000in}{1.800000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.800000}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.800000,0.800000,0.800000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.800000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.612346in}{1.301543in}}%
\pgfpathlineto{\pgfqpoint{1.866978in}{1.301543in}}%
\pgfpathquadraticcurveto{\pgfqpoint{1.894756in}{1.301543in}}{\pgfqpoint{1.894756in}{1.329321in}}%
\pgfpathlineto{\pgfqpoint{1.894756in}{1.702778in}}%
\pgfpathquadraticcurveto{\pgfqpoint{1.894756in}{1.730556in}}{\pgfqpoint{1.866978in}{1.730556in}}%
\pgfpathlineto{\pgfqpoint{0.612346in}{1.730556in}}%
\pgfpathquadraticcurveto{\pgfqpoint{0.584568in}{1.730556in}}{\pgfqpoint{0.584568in}{1.702778in}}%
\pgfpathlineto{\pgfqpoint{0.584568in}{1.329321in}}%
\pgfpathquadraticcurveto{\pgfqpoint{0.584568in}{1.301543in}}{\pgfqpoint{0.612346in}{1.301543in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.640124in}{1.626389in}}%
\pgfpathlineto{\pgfqpoint{0.917902in}{1.626389in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.029013in,y=1.577778in,left,base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont AdaQuantFL}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.640124in}{1.432716in}}%
\pgfpathlineto{\pgfqpoint{0.917902in}{1.432716in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.029013in,y=1.384105in,left,base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont DAdaQuant}%
\end{pgfscope}%
\end{pgfpicture}%
\makeatother%
\endgroup%


==> anc/pareto_appendix.pgf <==
%% Creator: Matplotlib, PGF backend
%%
%% To include the figure in your LaTeX document, write
%%   \input{<filename>.pgf}
%%
%% Make sure the required packages are loaded in your preamble
%%   \usepackage{pgf}
%%
%% and, on pdftex
%%   \usepackage[utf8]{inputenc}\DeclareUnicodeCharacter{2212}{-}
%%
%% or, on luatex and xetex
%%   \usepackage{unicode-math}
%%
%% Figures using additional raster images can only be included by \input if
%% they are in the same directory as the main LaTeX file. For loading figures
%% from other directories you can use the `import` package
%%   \usepackage{import}
%%
%% and then include the figures with
%%   \import{<path to file>}{<filename>.pgf}
%%
%% Matplotlib used the following preamble
%%
\begingroup%
\makeatletter%
\begin{pgfpicture}%
\pgfpathrectangle{\pgfpointorigin}{\pgfqpoint{8.000000in}{4.000000in}}%
\pgfusepath{use as bounding box, clip}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{8.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{8.000000in}{4.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{4.000000in}}%
\pgfpathclose%
\pgfusepath{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{3.520000in}}%
\pgfpathlineto{\pgfqpoint{1.000000in}{3.520000in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.077475in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{1.077475in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.077475in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.077475in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0.0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.516246in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{1.516246in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.516246in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.516246in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0.2}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.955017in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{1.955017in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.955017in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.955017in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0.4}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.393787in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{2.393787in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.393787in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.393787in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0.6}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.861111in,y=2.082227in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{2.464368in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{2.464368in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.000000in}{2.464368in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.763888in, y=2.416143in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {20}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{2.808864in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{2.808864in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.000000in}{2.808864in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.763888in, y=2.760639in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {40}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{3.153360in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{3.153360in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.000000in}{3.153360in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.763888in, y=3.105135in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {60}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{3.497856in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{3.497856in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.000000in}{3.497856in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.763888in, y=3.449631in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {80}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.708333in,y=2.939231in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Accuracy in \%.}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.080968in}{2.411259in}}%
\pgfpathlineto{\pgfqpoint{1.080968in}{2.583834in}}%
\pgfpathlineto{\pgfqpoint{1.084303in}{2.589774in}}%
\pgfpathlineto{\pgfqpoint{1.087901in}{2.616804in}}%
\pgfpathlineto{\pgfqpoint{1.091446in}{2.831557in}}%
\pgfpathlineto{\pgfqpoint{1.095167in}{2.847003in}}%
\pgfpathlineto{\pgfqpoint{1.105083in}{2.847894in}}%
\pgfpathlineto{\pgfqpoint{1.108260in}{3.037994in}}%
\pgfpathlineto{\pgfqpoint{1.111717in}{3.051954in}}%
\pgfpathlineto{\pgfqpoint{1.115140in}{3.051954in}}%
\pgfpathlineto{\pgfqpoint{1.118457in}{3.061459in}}%
\pgfpathlineto{\pgfqpoint{1.121897in}{3.110172in}}%
\pgfpathlineto{\pgfqpoint{1.132673in}{3.110172in}}%
\pgfpathlineto{\pgfqpoint{1.136218in}{3.148192in}}%
\pgfpathlineto{\pgfqpoint{1.146819in}{3.148192in}}%
\pgfpathlineto{\pgfqpoint{1.153751in}{3.188588in}}%
\pgfpathlineto{\pgfqpoint{1.157086in}{3.201657in}}%
\pgfpathlineto{\pgfqpoint{1.164177in}{3.239974in}}%
\pgfpathlineto{\pgfqpoint{1.167634in}{3.244133in}}%
\pgfpathlineto{\pgfqpoint{1.185097in}{3.244133in}}%
\pgfpathlineto{\pgfqpoint{1.188537in}{3.250073in}}%
\pgfpathlineto{\pgfqpoint{1.192012in}{3.267301in}}%
\pgfpathlineto{\pgfqpoint{1.195540in}{3.267301in}}%
\pgfpathlineto{\pgfqpoint{1.198910in}{3.278291in}}%
\pgfpathlineto{\pgfqpoint{1.202472in}{3.278291in}}%
\pgfpathlineto{\pgfqpoint{1.205983in}{3.280370in}}%
\pgfpathlineto{\pgfqpoint{1.213038in}{3.280370in}}%
\pgfpathlineto{\pgfqpoint{1.216496in}{3.289875in}}%
\pgfpathlineto{\pgfqpoint{1.223305in}{3.289875in}}%
\pgfpathlineto{\pgfqpoint{1.226745in}{3.302054in}}%
\pgfpathlineto{\pgfqpoint{1.230273in}{3.302648in}}%
\pgfpathlineto{\pgfqpoint{1.233625in}{3.314826in}}%
\pgfpathlineto{\pgfqpoint{1.250685in}{3.314826in}}%
\pgfpathlineto{\pgfqpoint{1.260706in}{3.325222in}}%
\pgfpathlineto{\pgfqpoint{1.264006in}{3.325519in}}%
\pgfpathlineto{\pgfqpoint{1.267375in}{3.328787in}}%
\pgfpathlineto{\pgfqpoint{1.277555in}{3.330569in}}%
\pgfpathlineto{\pgfqpoint{1.308058in}{3.332054in}}%
\pgfpathlineto{\pgfqpoint{1.311428in}{3.333836in}}%
\pgfpathlineto{\pgfqpoint{1.331787in}{3.333836in}}%
\pgfpathlineto{\pgfqpoint{1.334929in}{3.337697in}}%
\pgfpathlineto{\pgfqpoint{1.338351in}{3.345123in}}%
\pgfpathlineto{\pgfqpoint{1.345231in}{3.348688in}}%
\pgfpathlineto{\pgfqpoint{1.348548in}{3.354034in}}%
\pgfpathlineto{\pgfqpoint{1.388195in}{3.354331in}}%
\pgfpathlineto{\pgfqpoint{1.391477in}{3.356410in}}%
\pgfpathlineto{\pgfqpoint{1.395058in}{3.361460in}}%
\pgfpathlineto{\pgfqpoint{1.398322in}{3.361460in}}%
\pgfpathlineto{\pgfqpoint{1.404746in}{3.369480in}}%
\pgfpathlineto{\pgfqpoint{1.408221in}{3.372747in}}%
\pgfpathlineto{\pgfqpoint{1.414557in}{3.373044in}}%
\pgfpathlineto{\pgfqpoint{1.417716in}{3.375420in}}%
\pgfpathlineto{\pgfqpoint{1.427860in}{3.375420in}}%
\pgfpathlineto{\pgfqpoint{1.438233in}{3.384331in}}%
\pgfpathlineto{\pgfqpoint{1.467841in}{3.385222in}}%
\pgfpathlineto{\pgfqpoint{1.474809in}{3.386113in}}%
\pgfpathlineto{\pgfqpoint{1.490973in}{3.386113in}}%
\pgfpathlineto{\pgfqpoint{1.497730in}{3.387896in}}%
\pgfpathlineto{\pgfqpoint{1.526847in}{3.389084in}}%
\pgfpathlineto{\pgfqpoint{1.530076in}{3.392945in}}%
\pgfpathlineto{\pgfqpoint{1.585098in}{3.394430in}}%
\pgfpathlineto{\pgfqpoint{1.588433in}{3.398886in}}%
\pgfpathlineto{\pgfqpoint{1.608090in}{3.399183in}}%
\pgfpathlineto{\pgfqpoint{1.630467in}{3.399183in}}%
\pgfpathlineto{\pgfqpoint{1.633714in}{3.402450in}}%
\pgfpathlineto{\pgfqpoint{1.675555in}{3.402450in}}%
\pgfpathlineto{\pgfqpoint{1.682224in}{3.410767in}}%
\pgfpathlineto{\pgfqpoint{1.704058in}{3.413440in}}%
\pgfpathlineto{\pgfqpoint{1.726242in}{3.413737in}}%
\pgfpathlineto{\pgfqpoint{1.732543in}{3.416708in}}%
\pgfpathlineto{\pgfqpoint{1.826562in}{3.418193in}}%
\pgfpathlineto{\pgfqpoint{1.832617in}{3.419678in}}%
\pgfpathlineto{\pgfqpoint{1.854960in}{3.420866in}}%
\pgfpathlineto{\pgfqpoint{1.861418in}{3.430074in}}%
\pgfpathlineto{\pgfqpoint{1.870966in}{3.430074in}}%
\pgfpathlineto{\pgfqpoint{1.876968in}{3.431856in}}%
\pgfpathlineto{\pgfqpoint{1.932780in}{3.433341in}}%
\pgfpathlineto{\pgfqpoint{1.935676in}{3.433935in}}%
\pgfpathlineto{\pgfqpoint{1.945013in}{3.438985in}}%
\pgfpathlineto{\pgfqpoint{2.004405in}{3.439579in}}%
\pgfpathlineto{\pgfqpoint{2.025940in}{3.445817in}}%
\pgfpathlineto{\pgfqpoint{2.059199in}{3.445817in}}%
\pgfpathlineto{\pgfqpoint{2.065236in}{3.448193in}}%
\pgfpathlineto{\pgfqpoint{2.162766in}{3.449678in}}%
\pgfpathlineto{\pgfqpoint{2.169049in}{3.451163in}}%
\pgfpathlineto{\pgfqpoint{2.218543in}{3.452351in}}%
\pgfpathlineto{\pgfqpoint{2.221666in}{3.455025in}}%
\pgfpathlineto{\pgfqpoint{2.251398in}{3.455322in}}%
\pgfpathlineto{\pgfqpoint{2.257224in}{3.457104in}}%
\pgfpathlineto{\pgfqpoint{2.403370in}{3.458292in}}%
\pgfpathlineto{\pgfqpoint{2.412286in}{3.458886in}}%
\pgfpathlineto{\pgfqpoint{2.477610in}{3.460074in}}%
\pgfpathlineto{\pgfqpoint{2.483613in}{3.460965in}}%
\pgfpathlineto{\pgfqpoint{2.604327in}{3.462153in}}%
\pgfpathlineto{\pgfqpoint{2.607065in}{3.464827in}}%
\pgfpathlineto{\pgfqpoint{2.638183in}{3.466015in}}%
\pgfpathlineto{\pgfqpoint{2.643939in}{3.467203in}}%
\pgfpathlineto{\pgfqpoint{2.643939in}{3.467203in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.078283in}{2.411259in}}%
\pgfpathlineto{\pgfqpoint{1.079073in}{2.581457in}}%
\pgfpathlineto{\pgfqpoint{1.079880in}{2.620368in}}%
\pgfpathlineto{\pgfqpoint{1.081688in}{2.808983in}}%
\pgfpathlineto{\pgfqpoint{1.083250in}{2.815815in}}%
\pgfpathlineto{\pgfqpoint{1.087725in}{2.966706in}}%
\pgfpathlineto{\pgfqpoint{1.090165in}{2.966706in}}%
\pgfpathlineto{\pgfqpoint{1.092376in}{2.974132in}}%
\pgfpathlineto{\pgfqpoint{1.093096in}{2.974132in}}%
\pgfpathlineto{\pgfqpoint{1.095360in}{3.102449in}}%
\pgfpathlineto{\pgfqpoint{1.102433in}{3.138687in}}%
\pgfpathlineto{\pgfqpoint{1.104890in}{3.169578in}}%
\pgfpathlineto{\pgfqpoint{1.106434in}{3.169578in}}%
\pgfpathlineto{\pgfqpoint{1.110998in}{3.192152in}}%
\pgfpathlineto{\pgfqpoint{1.111840in}{3.192152in}}%
\pgfpathlineto{\pgfqpoint{1.114034in}{3.208786in}}%
\pgfpathlineto{\pgfqpoint{1.117193in}{3.208786in}}%
\pgfpathlineto{\pgfqpoint{1.118702in}{3.215915in}}%
\pgfpathlineto{\pgfqpoint{1.121002in}{3.254826in}}%
\pgfpathlineto{\pgfqpoint{1.123388in}{3.269083in}}%
\pgfpathlineto{\pgfqpoint{1.124161in}{3.269083in}}%
\pgfpathlineto{\pgfqpoint{1.127144in}{3.289875in}}%
\pgfpathlineto{\pgfqpoint{1.127899in}{3.289875in}}%
\pgfpathlineto{\pgfqpoint{1.130198in}{3.299083in}}%
\pgfpathlineto{\pgfqpoint{1.136306in}{3.299083in}}%
\pgfpathlineto{\pgfqpoint{1.139430in}{3.316014in}}%
\pgfpathlineto{\pgfqpoint{1.148118in}{3.316014in}}%
\pgfpathlineto{\pgfqpoint{1.149785in}{3.320767in}}%
\pgfpathlineto{\pgfqpoint{1.152067in}{3.322549in}}%
\pgfpathlineto{\pgfqpoint{1.155085in}{3.328192in}}%
\pgfpathlineto{\pgfqpoint{1.159034in}{3.328489in}}%
\pgfpathlineto{\pgfqpoint{1.161421in}{3.340371in}}%
\pgfpathlineto{\pgfqpoint{1.165177in}{3.340668in}}%
\pgfpathlineto{\pgfqpoint{1.167459in}{3.345123in}}%
\pgfpathlineto{\pgfqpoint{1.172759in}{3.345123in}}%
\pgfpathlineto{\pgfqpoint{1.175005in}{3.352846in}}%
\pgfpathlineto{\pgfqpoint{1.175795in}{3.352846in}}%
\pgfpathlineto{\pgfqpoint{1.179621in}{3.358490in}}%
\pgfpathlineto{\pgfqpoint{1.184149in}{3.358787in}}%
\pgfpathlineto{\pgfqpoint{1.198225in}{3.360272in}}%
\pgfpathlineto{\pgfqpoint{1.200472in}{3.365618in}}%
\pgfpathlineto{\pgfqpoint{1.206737in}{3.365618in}}%
\pgfpathlineto{\pgfqpoint{1.209107in}{3.368886in}}%
\pgfpathlineto{\pgfqpoint{1.212441in}{3.369480in}}%
\pgfpathlineto{\pgfqpoint{1.216496in}{3.369480in}}%
\pgfpathlineto{\pgfqpoint{1.218286in}{3.376905in}}%
\pgfpathlineto{\pgfqpoint{1.226008in}{3.377500in}}%
\pgfpathlineto{\pgfqpoint{1.227816in}{3.380767in}}%
\pgfpathlineto{\pgfqpoint{1.231273in}{3.380767in}}%
\pgfpathlineto{\pgfqpoint{1.233871in}{3.385519in}}%
\pgfpathlineto{\pgfqpoint{1.236240in}{3.385519in}}%
\pgfpathlineto{\pgfqpoint{1.238610in}{3.387302in}}%
\pgfpathlineto{\pgfqpoint{1.246156in}{3.387302in}}%
\pgfpathlineto{\pgfqpoint{1.248456in}{3.390569in}}%
\pgfpathlineto{\pgfqpoint{1.255809in}{3.391757in}}%
\pgfpathlineto{\pgfqpoint{1.257547in}{3.397698in}}%
\pgfpathlineto{\pgfqpoint{1.263742in}{3.398589in}}%
\pgfpathlineto{\pgfqpoint{1.266305in}{3.410173in}}%
\pgfpathlineto{\pgfqpoint{1.286120in}{3.410173in}}%
\pgfpathlineto{\pgfqpoint{1.287910in}{3.413440in}}%
\pgfpathlineto{\pgfqpoint{1.289402in}{3.413737in}}%
\pgfpathlineto{\pgfqpoint{1.291438in}{3.416411in}}%
\pgfpathlineto{\pgfqpoint{1.302881in}{3.417302in}}%
\pgfpathlineto{\pgfqpoint{1.306251in}{3.422648in}}%
\pgfpathlineto{\pgfqpoint{1.311990in}{3.423836in}}%
\pgfpathlineto{\pgfqpoint{1.316921in}{3.430074in}}%
\pgfpathlineto{\pgfqpoint{1.321344in}{3.430371in}}%
\pgfpathlineto{\pgfqpoint{1.333156in}{3.431262in}}%
\pgfpathlineto{\pgfqpoint{1.333963in}{3.433935in}}%
\pgfpathlineto{\pgfqpoint{1.371469in}{3.434529in}}%
\pgfpathlineto{\pgfqpoint{1.376471in}{3.439579in}}%
\pgfpathlineto{\pgfqpoint{1.410783in}{3.439579in}}%
\pgfpathlineto{\pgfqpoint{1.413960in}{3.441955in}}%
\pgfpathlineto{\pgfqpoint{1.426965in}{3.441955in}}%
\pgfpathlineto{\pgfqpoint{1.428738in}{3.444331in}}%
\pgfpathlineto{\pgfqpoint{1.444200in}{3.446708in}}%
\pgfpathlineto{\pgfqpoint{1.447236in}{3.447005in}}%
\pgfpathlineto{\pgfqpoint{1.451554in}{3.448490in}}%
\pgfpathlineto{\pgfqpoint{1.499906in}{3.449975in}}%
\pgfpathlineto{\pgfqpoint{1.505470in}{3.451163in}}%
\pgfpathlineto{\pgfqpoint{1.538395in}{3.452054in}}%
\pgfpathlineto{\pgfqpoint{1.540554in}{3.453539in}}%
\pgfpathlineto{\pgfqpoint{1.579412in}{3.453539in}}%
\pgfpathlineto{\pgfqpoint{1.580359in}{3.456510in}}%
\pgfpathlineto{\pgfqpoint{1.596664in}{3.457995in}}%
\pgfpathlineto{\pgfqpoint{1.598753in}{3.461559in}}%
\pgfpathlineto{\pgfqpoint{1.606668in}{3.462153in}}%
\pgfpathlineto{\pgfqpoint{1.617058in}{3.462153in}}%
\pgfpathlineto{\pgfqpoint{1.620989in}{3.463935in}}%
\pgfpathlineto{\pgfqpoint{1.668342in}{3.463935in}}%
\pgfpathlineto{\pgfqpoint{1.672571in}{3.465718in}}%
\pgfpathlineto{\pgfqpoint{1.672571in}{3.465718in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{1.000000in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.722222in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{2.358462in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{3.520000in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.861111in,y=3.603333in,,base]{\color{textcolor}\rmfamily\fontsize{12.000000}{14.400000}\selectfont Synthetic}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{3.520000in}}%
\pgfpathlineto{\pgfqpoint{3.238889in}{3.520000in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.316192in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{3.316192in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.316192in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.316192in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.979949in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{3.979949in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.979949in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.979949in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {20}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.643707in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{4.643707in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.643707in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.643707in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {40}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.100000in,y=2.082227in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{2.397827in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{2.397827in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.238889in}{2.397827in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.072222in, y=2.349601in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{2.738955in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{2.738955in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.238889in}{2.738955in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.002777in, y=2.690730in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {25}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{3.080084in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{3.080084in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.238889in}{3.080084in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.002777in, y=3.031858in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {50}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{3.421212in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{3.421212in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.238889in}{3.421212in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.002777in, y=3.372987in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {75}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.947222in,y=2.939231in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Accuracy in \%.}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.319697in}{2.411259in}}%
\pgfpathlineto{\pgfqpoint{3.319697in}{2.485911in}}%
\pgfpathlineto{\pgfqpoint{3.335398in}{2.485911in}}%
\pgfpathlineto{\pgfqpoint{3.339398in}{2.534220in}}%
\pgfpathlineto{\pgfqpoint{3.354968in}{2.534220in}}%
\pgfpathlineto{\pgfqpoint{3.359007in}{2.543473in}}%
\pgfpathlineto{\pgfqpoint{3.375069in}{2.543473in}}%
\pgfpathlineto{\pgfqpoint{3.379106in}{2.645704in}}%
\pgfpathlineto{\pgfqpoint{3.395251in}{2.645704in}}%
\pgfpathlineto{\pgfqpoint{3.399019in}{2.769001in}}%
\pgfpathlineto{\pgfqpoint{3.414566in}{2.769001in}}%
\pgfpathlineto{\pgfqpoint{3.418444in}{2.866126in}}%
\pgfpathlineto{\pgfqpoint{3.432991in}{2.866126in}}%
\pgfpathlineto{\pgfqpoint{3.436822in}{2.951562in}}%
\pgfpathlineto{\pgfqpoint{3.451988in}{2.951562in}}%
\pgfpathlineto{\pgfqpoint{3.455705in}{3.063343in}}%
\pgfpathlineto{\pgfqpoint{3.470163in}{3.063343in}}%
\pgfpathlineto{\pgfqpoint{3.473803in}{3.113031in}}%
\pgfpathlineto{\pgfqpoint{3.488117in}{3.113031in}}%
\pgfpathlineto{\pgfqpoint{3.491750in}{3.146422in}}%
\pgfpathlineto{\pgfqpoint{3.505988in}{3.146422in}}%
\pgfpathlineto{\pgfqpoint{3.509662in}{3.167778in}}%
\pgfpathlineto{\pgfqpoint{3.523877in}{3.167778in}}%
\pgfpathlineto{\pgfqpoint{3.527394in}{3.185918in}}%
\pgfpathlineto{\pgfqpoint{3.541347in}{3.185918in}}%
\pgfpathlineto{\pgfqpoint{3.544977in}{3.209373in}}%
\pgfpathlineto{\pgfqpoint{3.559173in}{3.209373in}}%
\pgfpathlineto{\pgfqpoint{3.562797in}{3.234789in}}%
\pgfpathlineto{\pgfqpoint{3.576628in}{3.234789in}}%
\pgfpathlineto{\pgfqpoint{3.580054in}{3.249426in}}%
\pgfpathlineto{\pgfqpoint{3.593758in}{3.249426in}}%
\pgfpathlineto{\pgfqpoint{3.597192in}{3.266377in}}%
\pgfpathlineto{\pgfqpoint{3.610821in}{3.266377in}}%
\pgfpathlineto{\pgfqpoint{3.614250in}{3.281413in}}%
\pgfpathlineto{\pgfqpoint{3.627788in}{3.281413in}}%
\pgfpathlineto{\pgfqpoint{3.631204in}{3.290907in}}%
\pgfpathlineto{\pgfqpoint{3.644831in}{3.290907in}}%
\pgfpathlineto{\pgfqpoint{3.648200in}{3.293745in}}%
\pgfpathlineto{\pgfqpoint{3.661434in}{3.293745in}}%
\pgfpathlineto{\pgfqpoint{3.664772in}{3.307700in}}%
\pgfpathlineto{\pgfqpoint{3.678228in}{3.307700in}}%
\pgfpathlineto{\pgfqpoint{3.681503in}{3.316004in}}%
\pgfpathlineto{\pgfqpoint{3.694804in}{3.316004in}}%
\pgfpathlineto{\pgfqpoint{3.698165in}{3.324377in}}%
\pgfpathlineto{\pgfqpoint{3.711510in}{3.324377in}}%
\pgfpathlineto{\pgfqpoint{3.714878in}{3.333460in}}%
\pgfpathlineto{\pgfqpoint{3.727978in}{3.333460in}}%
\pgfpathlineto{\pgfqpoint{3.731277in}{3.338572in}}%
\pgfpathlineto{\pgfqpoint{3.760804in}{3.339027in}}%
\pgfpathlineto{\pgfqpoint{3.764025in}{3.341539in}}%
\pgfpathlineto{\pgfqpoint{3.776769in}{3.341539in}}%
\pgfpathlineto{\pgfqpoint{3.779982in}{3.356832in}}%
\pgfpathlineto{\pgfqpoint{3.793080in}{3.356832in}}%
\pgfpathlineto{\pgfqpoint{3.796352in}{3.363904in}}%
\pgfpathlineto{\pgfqpoint{3.825148in}{3.364186in}}%
\pgfpathlineto{\pgfqpoint{3.828423in}{3.369041in}}%
\pgfpathlineto{\pgfqpoint{3.841357in}{3.369041in}}%
\pgfpathlineto{\pgfqpoint{3.844643in}{3.375666in}}%
\pgfpathlineto{\pgfqpoint{3.857582in}{3.375666in}}%
\pgfpathlineto{\pgfqpoint{3.860776in}{3.379949in}}%
\pgfpathlineto{\pgfqpoint{3.905005in}{3.380589in}}%
\pgfpathlineto{\pgfqpoint{3.908148in}{3.385708in}}%
\pgfpathlineto{\pgfqpoint{3.920495in}{3.385708in}}%
\pgfpathlineto{\pgfqpoint{3.923585in}{3.391869in}}%
\pgfpathlineto{\pgfqpoint{3.936012in}{3.391869in}}%
\pgfpathlineto{\pgfqpoint{3.939011in}{3.395602in}}%
\pgfpathlineto{\pgfqpoint{3.951741in}{3.395602in}}%
\pgfpathlineto{\pgfqpoint{3.954780in}{3.397551in}}%
\pgfpathlineto{\pgfqpoint{3.982823in}{3.398543in}}%
\pgfpathlineto{\pgfqpoint{3.985970in}{3.402730in}}%
\pgfpathlineto{\pgfqpoint{3.998542in}{3.402730in}}%
\pgfpathlineto{\pgfqpoint{4.001614in}{3.405005in}}%
\pgfpathlineto{\pgfqpoint{4.013926in}{3.405005in}}%
\pgfpathlineto{\pgfqpoint{4.017145in}{3.410552in}}%
\pgfpathlineto{\pgfqpoint{4.044738in}{3.411187in}}%
\pgfpathlineto{\pgfqpoint{4.047870in}{3.415075in}}%
\pgfpathlineto{\pgfqpoint{4.075325in}{3.415638in}}%
\pgfpathlineto{\pgfqpoint{4.078284in}{3.417847in}}%
\pgfpathlineto{\pgfqpoint{4.105447in}{3.417847in}}%
\pgfpathlineto{\pgfqpoint{4.108477in}{3.421645in}}%
\pgfpathlineto{\pgfqpoint{4.120552in}{3.421645in}}%
\pgfpathlineto{\pgfqpoint{4.123618in}{3.424158in}}%
\pgfpathlineto{\pgfqpoint{4.150969in}{3.424158in}}%
\pgfpathlineto{\pgfqpoint{4.153978in}{3.425885in}}%
\pgfpathlineto{\pgfqpoint{4.181156in}{3.425885in}}%
\pgfpathlineto{\pgfqpoint{4.187115in}{3.427519in}}%
\pgfpathlineto{\pgfqpoint{4.195942in}{3.427519in}}%
\pgfpathlineto{\pgfqpoint{4.198952in}{3.429615in}}%
\pgfpathlineto{\pgfqpoint{4.240212in}{3.429615in}}%
\pgfpathlineto{\pgfqpoint{4.243175in}{3.434588in}}%
\pgfpathlineto{\pgfqpoint{4.269705in}{3.435258in}}%
\pgfpathlineto{\pgfqpoint{4.272595in}{3.439158in}}%
\pgfpathlineto{\pgfqpoint{4.313898in}{3.440468in}}%
\pgfpathlineto{\pgfqpoint{4.316844in}{3.443013in}}%
\pgfpathlineto{\pgfqpoint{4.328744in}{3.443013in}}%
\pgfpathlineto{\pgfqpoint{4.334489in}{3.444831in}}%
\pgfpathlineto{\pgfqpoint{4.475564in}{3.445703in}}%
\pgfpathlineto{\pgfqpoint{4.481300in}{3.447081in}}%
\pgfpathlineto{\pgfqpoint{4.504957in}{3.447081in}}%
\pgfpathlineto{\pgfqpoint{4.510917in}{3.448909in}}%
\pgfpathlineto{\pgfqpoint{4.534397in}{3.448909in}}%
\pgfpathlineto{\pgfqpoint{4.537352in}{3.452945in}}%
\pgfpathlineto{\pgfqpoint{4.548860in}{3.452945in}}%
\pgfpathlineto{\pgfqpoint{4.551750in}{3.458636in}}%
\pgfpathlineto{\pgfqpoint{4.622198in}{3.459243in}}%
\pgfpathlineto{\pgfqpoint{4.627971in}{3.460353in}}%
\pgfpathlineto{\pgfqpoint{4.636759in}{3.460353in}}%
\pgfpathlineto{\pgfqpoint{4.639627in}{3.462564in}}%
\pgfpathlineto{\pgfqpoint{4.680591in}{3.462564in}}%
\pgfpathlineto{\pgfqpoint{4.683458in}{3.465076in}}%
\pgfpathlineto{\pgfqpoint{4.751866in}{3.465315in}}%
\pgfpathlineto{\pgfqpoint{4.754691in}{3.467203in}}%
\pgfpathlineto{\pgfqpoint{4.882828in}{3.467203in}}%
\pgfpathlineto{\pgfqpoint{4.882828in}{3.467203in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.317172in}{2.411345in}}%
\pgfpathlineto{\pgfqpoint{3.318283in}{2.511074in}}%
\pgfpathlineto{\pgfqpoint{3.321665in}{2.511074in}}%
\pgfpathlineto{\pgfqpoint{3.323892in}{2.537288in}}%
\pgfpathlineto{\pgfqpoint{3.327366in}{2.537288in}}%
\pgfpathlineto{\pgfqpoint{3.329722in}{2.586682in}}%
\pgfpathlineto{\pgfqpoint{3.333176in}{2.586682in}}%
\pgfpathlineto{\pgfqpoint{3.335456in}{2.683158in}}%
\pgfpathlineto{\pgfqpoint{3.338993in}{2.683158in}}%
\pgfpathlineto{\pgfqpoint{3.341008in}{2.851374in}}%
\pgfpathlineto{\pgfqpoint{3.344329in}{2.851374in}}%
\pgfpathlineto{\pgfqpoint{3.346474in}{2.926459in}}%
\pgfpathlineto{\pgfqpoint{3.349547in}{2.926459in}}%
\pgfpathlineto{\pgfqpoint{3.351603in}{3.049405in}}%
\pgfpathlineto{\pgfqpoint{3.354761in}{3.049405in}}%
\pgfpathlineto{\pgfqpoint{3.356794in}{3.107114in}}%
\pgfpathlineto{\pgfqpoint{3.359828in}{3.107114in}}%
\pgfpathlineto{\pgfqpoint{3.361814in}{3.166084in}}%
\pgfpathlineto{\pgfqpoint{3.364804in}{3.166084in}}%
\pgfpathlineto{\pgfqpoint{3.366742in}{3.207810in}}%
\pgfpathlineto{\pgfqpoint{3.369796in}{3.207810in}}%
\pgfpathlineto{\pgfqpoint{3.371734in}{3.222471in}}%
\pgfpathlineto{\pgfqpoint{3.374625in}{3.222471in}}%
\pgfpathlineto{\pgfqpoint{3.376521in}{3.228801in}}%
\pgfpathlineto{\pgfqpoint{3.379350in}{3.228801in}}%
\pgfpathlineto{\pgfqpoint{3.381314in}{3.244928in}}%
\pgfpathlineto{\pgfqpoint{3.384219in}{3.244928in}}%
\pgfpathlineto{\pgfqpoint{3.386178in}{3.270618in}}%
\pgfpathlineto{\pgfqpoint{3.388938in}{3.270618in}}%
\pgfpathlineto{\pgfqpoint{3.390801in}{3.277785in}}%
\pgfpathlineto{\pgfqpoint{3.393501in}{3.277785in}}%
\pgfpathlineto{\pgfqpoint{3.395294in}{3.296315in}}%
\pgfpathlineto{\pgfqpoint{3.397986in}{3.296315in}}%
\pgfpathlineto{\pgfqpoint{3.399739in}{3.310007in}}%
\pgfpathlineto{\pgfqpoint{3.402378in}{3.310007in}}%
\pgfpathlineto{\pgfqpoint{3.404185in}{3.312843in}}%
\pgfpathlineto{\pgfqpoint{3.406852in}{3.312843in}}%
\pgfpathlineto{\pgfqpoint{3.408624in}{3.321083in}}%
\pgfpathlineto{\pgfqpoint{3.411228in}{3.321083in}}%
\pgfpathlineto{\pgfqpoint{3.413850in}{3.322640in}}%
\pgfpathlineto{\pgfqpoint{3.415609in}{3.322640in}}%
\pgfpathlineto{\pgfqpoint{3.417314in}{3.326166in}}%
\pgfpathlineto{\pgfqpoint{3.419959in}{3.326166in}}%
\pgfpathlineto{\pgfqpoint{3.421714in}{3.332606in}}%
\pgfpathlineto{\pgfqpoint{3.424377in}{3.332606in}}%
\pgfpathlineto{\pgfqpoint{3.426077in}{3.340018in}}%
\pgfpathlineto{\pgfqpoint{3.428631in}{3.340018in}}%
\pgfpathlineto{\pgfqpoint{3.430334in}{3.342093in}}%
\pgfpathlineto{\pgfqpoint{3.432909in}{3.342093in}}%
\pgfpathlineto{\pgfqpoint{3.434620in}{3.346843in}}%
\pgfpathlineto{\pgfqpoint{3.441324in}{3.346843in}}%
\pgfpathlineto{\pgfqpoint{3.443070in}{3.353563in}}%
\pgfpathlineto{\pgfqpoint{3.445637in}{3.353563in}}%
\pgfpathlineto{\pgfqpoint{3.447315in}{3.356238in}}%
\pgfpathlineto{\pgfqpoint{3.454081in}{3.357627in}}%
\pgfpathlineto{\pgfqpoint{3.455802in}{3.360468in}}%
\pgfpathlineto{\pgfqpoint{3.458320in}{3.360468in}}%
\pgfpathlineto{\pgfqpoint{3.460068in}{3.371926in}}%
\pgfpathlineto{\pgfqpoint{3.462566in}{3.371926in}}%
\pgfpathlineto{\pgfqpoint{3.464344in}{3.375703in}}%
\pgfpathlineto{\pgfqpoint{3.471074in}{3.375703in}}%
\pgfpathlineto{\pgfqpoint{3.472703in}{3.382620in}}%
\pgfpathlineto{\pgfqpoint{3.482977in}{3.384004in}}%
\pgfpathlineto{\pgfqpoint{3.485688in}{3.385324in}}%
\pgfpathlineto{\pgfqpoint{3.489767in}{3.385324in}}%
\pgfpathlineto{\pgfqpoint{3.492583in}{3.387941in}}%
\pgfpathlineto{\pgfqpoint{3.496773in}{3.387941in}}%
\pgfpathlineto{\pgfqpoint{3.499776in}{3.396498in}}%
\pgfpathlineto{\pgfqpoint{3.504393in}{3.396498in}}%
\pgfpathlineto{\pgfqpoint{3.507339in}{3.399410in}}%
\pgfpathlineto{\pgfqpoint{3.518885in}{3.399937in}}%
\pgfpathlineto{\pgfqpoint{3.521732in}{3.401679in}}%
\pgfpathlineto{\pgfqpoint{3.534004in}{3.402809in}}%
\pgfpathlineto{\pgfqpoint{3.536774in}{3.404029in}}%
\pgfpathlineto{\pgfqpoint{3.541394in}{3.404029in}}%
\pgfpathlineto{\pgfqpoint{3.544368in}{3.405716in}}%
\pgfpathlineto{\pgfqpoint{3.548473in}{3.405716in}}%
\pgfpathlineto{\pgfqpoint{3.550925in}{3.410312in}}%
\pgfpathlineto{\pgfqpoint{3.570315in}{3.410724in}}%
\pgfpathlineto{\pgfqpoint{3.573332in}{3.415344in}}%
\pgfpathlineto{\pgfqpoint{3.577215in}{3.415344in}}%
\pgfpathlineto{\pgfqpoint{3.579861in}{3.421333in}}%
\pgfpathlineto{\pgfqpoint{3.585040in}{3.421333in}}%
\pgfpathlineto{\pgfqpoint{3.587573in}{3.423220in}}%
\pgfpathlineto{\pgfqpoint{3.598446in}{3.423220in}}%
\pgfpathlineto{\pgfqpoint{3.601205in}{3.425082in}}%
\pgfpathlineto{\pgfqpoint{3.612319in}{3.425082in}}%
\pgfpathlineto{\pgfqpoint{3.617532in}{3.426679in}}%
\pgfpathlineto{\pgfqpoint{3.664867in}{3.427558in}}%
\pgfpathlineto{\pgfqpoint{3.669887in}{3.428324in}}%
\pgfpathlineto{\pgfqpoint{3.678059in}{3.428324in}}%
\pgfpathlineto{\pgfqpoint{3.680654in}{3.434090in}}%
\pgfpathlineto{\pgfqpoint{3.703941in}{3.434090in}}%
\pgfpathlineto{\pgfqpoint{3.706402in}{3.438578in}}%
\pgfpathlineto{\pgfqpoint{3.716841in}{3.438578in}}%
\pgfpathlineto{\pgfqpoint{3.719312in}{3.441219in}}%
\pgfpathlineto{\pgfqpoint{3.755819in}{3.441219in}}%
\pgfpathlineto{\pgfqpoint{3.758497in}{3.445355in}}%
\pgfpathlineto{\pgfqpoint{3.871182in}{3.446596in}}%
\pgfpathlineto{\pgfqpoint{3.876191in}{3.447610in}}%
\pgfpathlineto{\pgfqpoint{3.884226in}{3.447610in}}%
\pgfpathlineto{\pgfqpoint{3.886792in}{3.449927in}}%
\pgfpathlineto{\pgfqpoint{3.935498in}{3.449927in}}%
\pgfpathlineto{\pgfqpoint{3.940294in}{3.451506in}}%
\pgfpathlineto{\pgfqpoint{3.947911in}{3.451506in}}%
\pgfpathlineto{\pgfqpoint{3.950380in}{3.455461in}}%
\pgfpathlineto{\pgfqpoint{3.986704in}{3.456541in}}%
\pgfpathlineto{\pgfqpoint{3.991875in}{3.457384in}}%
\pgfpathlineto{\pgfqpoint{4.012302in}{3.458485in}}%
\pgfpathlineto{\pgfqpoint{4.014880in}{3.462066in}}%
\pgfpathlineto{\pgfqpoint{4.076383in}{3.462409in}}%
\pgfpathlineto{\pgfqpoint{4.078927in}{3.464958in}}%
\pgfpathlineto{\pgfqpoint{4.203099in}{3.466466in}}%
\pgfpathlineto{\pgfqpoint{4.210487in}{3.467181in}}%
\pgfpathlineto{\pgfqpoint{4.241807in}{3.467181in}}%
\pgfpathlineto{\pgfqpoint{4.241807in}{3.467181in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{3.238889in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.961111in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{2.358462in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{3.520000in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.100000in,y=3.603333in,,base]{\color{textcolor}\rmfamily\fontsize{12.000000}{14.400000}\selectfont FEMNIST}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.477778in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{7.200000in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{7.200000in}{3.520000in}}%
\pgfpathlineto{\pgfqpoint{5.477778in}{3.520000in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.477778in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.555727in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{5.555727in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.555727in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.555727in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.477778in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{6.208699in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{6.208699in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{6.208699in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=6.208699in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {200}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.477778in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{6.861670in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{6.861670in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{6.861670in}{2.358462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=6.861670in,y=2.261239in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {400}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=6.338889in,y=2.082227in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.477778in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.477778in}{2.507943in}}%
\pgfpathlineto{\pgfqpoint{7.200000in}{2.507943in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.477778in}{2.507943in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.241666in, y=2.459718in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {50}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.477778in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.477778in}{2.995366in}}%
\pgfpathlineto{\pgfqpoint{7.200000in}{2.995366in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.477778in}{2.995366in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.241666in, y=2.947141in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {60}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.477778in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.477778in}{3.482789in}}%
\pgfpathlineto{\pgfqpoint{7.200000in}{3.482789in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.477778in}{3.482789in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.241666in, y=3.434564in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {70}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.186111in,y=2.939231in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Accuracy in \%.}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.477778in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.556322in}{2.411259in}}%
\pgfpathlineto{\pgfqpoint{5.556322in}{2.797945in}}%
\pgfpathlineto{\pgfqpoint{5.557747in}{2.797945in}}%
\pgfpathlineto{\pgfqpoint{5.574059in}{2.798717in}}%
\pgfpathlineto{\pgfqpoint{5.576246in}{2.801513in}}%
\pgfpathlineto{\pgfqpoint{5.579932in}{2.801513in}}%
\pgfpathlineto{\pgfqpoint{5.582510in}{2.806918in}}%
\pgfpathlineto{\pgfqpoint{5.586609in}{2.806918in}}%
\pgfpathlineto{\pgfqpoint{5.589209in}{2.811328in}}%
\pgfpathlineto{\pgfqpoint{5.599887in}{2.811328in}}%
\pgfpathlineto{\pgfqpoint{5.602522in}{2.817625in}}%
\pgfpathlineto{\pgfqpoint{5.613356in}{2.817625in}}%
\pgfpathlineto{\pgfqpoint{5.615824in}{2.829790in}}%
\pgfpathlineto{\pgfqpoint{5.619773in}{2.829790in}}%
\pgfpathlineto{\pgfqpoint{5.622464in}{2.839896in}}%
\pgfpathlineto{\pgfqpoint{5.626812in}{2.839896in}}%
\pgfpathlineto{\pgfqpoint{5.629477in}{2.859250in}}%
\pgfpathlineto{\pgfqpoint{5.640254in}{2.859250in}}%
\pgfpathlineto{\pgfqpoint{5.643157in}{2.882310in}}%
\pgfpathlineto{\pgfqpoint{5.660023in}{2.882310in}}%
\pgfpathlineto{\pgfqpoint{5.662661in}{2.896122in}}%
\pgfpathlineto{\pgfqpoint{5.679223in}{2.896207in}}%
\pgfpathlineto{\pgfqpoint{5.681743in}{2.911993in}}%
\pgfpathlineto{\pgfqpoint{5.685542in}{2.911993in}}%
\pgfpathlineto{\pgfqpoint{5.688403in}{2.961390in}}%
\pgfpathlineto{\pgfqpoint{5.705155in}{2.961390in}}%
\pgfpathlineto{\pgfqpoint{5.707527in}{2.999824in}}%
\pgfpathlineto{\pgfqpoint{5.717987in}{2.999824in}}%
\pgfpathlineto{\pgfqpoint{5.720259in}{3.075267in}}%
\pgfpathlineto{\pgfqpoint{5.749493in}{3.075267in}}%
\pgfpathlineto{\pgfqpoint{5.752033in}{3.094827in}}%
\pgfpathlineto{\pgfqpoint{5.782892in}{3.094827in}}%
\pgfpathlineto{\pgfqpoint{5.785718in}{3.159546in}}%
\pgfpathlineto{\pgfqpoint{5.830862in}{3.159546in}}%
\pgfpathlineto{\pgfqpoint{5.833842in}{3.182280in}}%
\pgfpathlineto{\pgfqpoint{5.845305in}{3.182280in}}%
\pgfpathlineto{\pgfqpoint{5.848108in}{3.200948in}}%
\pgfpathlineto{\pgfqpoint{5.866533in}{3.200948in}}%
\pgfpathlineto{\pgfqpoint{5.869491in}{3.209715in}}%
\pgfpathlineto{\pgfqpoint{5.873861in}{3.209715in}}%
\pgfpathlineto{\pgfqpoint{5.876918in}{3.229378in}}%
\pgfpathlineto{\pgfqpoint{5.932687in}{3.229378in}}%
\pgfpathlineto{\pgfqpoint{5.934237in}{3.255836in}}%
\pgfpathlineto{\pgfqpoint{5.940452in}{3.255836in}}%
\pgfpathlineto{\pgfqpoint{5.943430in}{3.297306in}}%
\pgfpathlineto{\pgfqpoint{5.947906in}{3.297306in}}%
\pgfpathlineto{\pgfqpoint{5.950932in}{3.304650in}}%
\pgfpathlineto{\pgfqpoint{6.000878in}{3.304650in}}%
\pgfpathlineto{\pgfqpoint{6.003849in}{3.309608in}}%
\pgfpathlineto{\pgfqpoint{6.016097in}{3.309608in}}%
\pgfpathlineto{\pgfqpoint{6.018975in}{3.326217in}}%
\pgfpathlineto{\pgfqpoint{6.086676in}{3.326217in}}%
\pgfpathlineto{\pgfqpoint{6.089767in}{3.329185in}}%
\pgfpathlineto{\pgfqpoint{6.118442in}{3.329185in}}%
\pgfpathlineto{\pgfqpoint{6.121923in}{3.334315in}}%
\pgfpathlineto{\pgfqpoint{6.126554in}{3.334315in}}%
\pgfpathlineto{\pgfqpoint{6.128289in}{3.367962in}}%
\pgfpathlineto{\pgfqpoint{6.200914in}{3.367962in}}%
\pgfpathlineto{\pgfqpoint{6.204059in}{3.372303in}}%
\pgfpathlineto{\pgfqpoint{6.308189in}{3.373315in}}%
\pgfpathlineto{\pgfqpoint{6.309837in}{3.377416in}}%
\pgfpathlineto{\pgfqpoint{6.324889in}{3.377416in}}%
\pgfpathlineto{\pgfqpoint{6.328119in}{3.384399in}}%
\pgfpathlineto{\pgfqpoint{6.406670in}{3.385617in}}%
\pgfpathlineto{\pgfqpoint{6.410043in}{3.389649in}}%
\pgfpathlineto{\pgfqpoint{6.414930in}{3.389649in}}%
\pgfpathlineto{\pgfqpoint{6.418355in}{3.394419in}}%
\pgfpathlineto{\pgfqpoint{6.448491in}{3.394419in}}%
\pgfpathlineto{\pgfqpoint{6.451911in}{3.397902in}}%
\pgfpathlineto{\pgfqpoint{6.465678in}{3.397902in}}%
\pgfpathlineto{\pgfqpoint{6.468842in}{3.403856in}}%
\pgfpathlineto{\pgfqpoint{6.556932in}{3.405057in}}%
\pgfpathlineto{\pgfqpoint{6.560139in}{3.417600in}}%
\pgfpathlineto{\pgfqpoint{6.565228in}{3.417600in}}%
\pgfpathlineto{\pgfqpoint{6.568558in}{3.419933in}}%
\pgfpathlineto{\pgfqpoint{6.606850in}{3.419933in}}%
\pgfpathlineto{\pgfqpoint{6.608657in}{3.427637in}}%
\pgfpathlineto{\pgfqpoint{6.649510in}{3.427637in}}%
\pgfpathlineto{\pgfqpoint{6.652886in}{3.431068in}}%
\pgfpathlineto{\pgfqpoint{6.787801in}{3.431068in}}%
\pgfpathlineto{\pgfqpoint{6.789541in}{3.444692in}}%
\pgfpathlineto{\pgfqpoint{6.977403in}{3.444692in}}%
\pgfpathlineto{\pgfqpoint{6.979122in}{3.453408in}}%
\pgfpathlineto{\pgfqpoint{7.003174in}{3.453408in}}%
\pgfpathlineto{\pgfqpoint{7.006724in}{3.455313in}}%
\pgfpathlineto{\pgfqpoint{7.020447in}{3.455313in}}%
\pgfpathlineto{\pgfqpoint{7.022011in}{3.458813in}}%
\pgfpathlineto{\pgfqpoint{7.063281in}{3.458813in}}%
\pgfpathlineto{\pgfqpoint{7.064947in}{3.467203in}}%
\pgfpathlineto{\pgfqpoint{7.121717in}{3.467203in}}%
\pgfpathlineto{\pgfqpoint{7.121717in}{3.467203in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.477778in}{2.358462in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.556061in}{2.411259in}}%
\pgfpathlineto{\pgfqpoint{5.556061in}{2.797945in}}%
\pgfpathlineto{\pgfqpoint{5.557486in}{2.797945in}}%
\pgfpathlineto{\pgfqpoint{5.564966in}{2.798271in}}%
\pgfpathlineto{\pgfqpoint{5.566587in}{2.801393in}}%
\pgfpathlineto{\pgfqpoint{5.568022in}{2.801393in}}%
\pgfpathlineto{\pgfqpoint{5.569987in}{2.806352in}}%
\pgfpathlineto{\pgfqpoint{5.571221in}{2.806352in}}%
\pgfpathlineto{\pgfqpoint{5.573064in}{2.810967in}}%
\pgfpathlineto{\pgfqpoint{5.578144in}{2.810967in}}%
\pgfpathlineto{\pgfqpoint{5.580128in}{2.817402in}}%
\pgfpathlineto{\pgfqpoint{5.584726in}{2.817402in}}%
\pgfpathlineto{\pgfqpoint{5.586468in}{2.829515in}}%
\pgfpathlineto{\pgfqpoint{5.587832in}{2.829515in}}%
\pgfpathlineto{\pgfqpoint{5.589724in}{2.838677in}}%
\pgfpathlineto{\pgfqpoint{5.591188in}{2.838677in}}%
\pgfpathlineto{\pgfqpoint{5.593382in}{2.857602in}}%
\pgfpathlineto{\pgfqpoint{5.597943in}{2.857602in}}%
\pgfpathlineto{\pgfqpoint{5.600157in}{2.880886in}}%
\pgfpathlineto{\pgfqpoint{5.608278in}{2.880886in}}%
\pgfpathlineto{\pgfqpoint{5.610409in}{2.886839in}}%
\pgfpathlineto{\pgfqpoint{5.617974in}{2.888040in}}%
\pgfpathlineto{\pgfqpoint{5.620098in}{2.907926in}}%
\pgfpathlineto{\pgfqpoint{5.623574in}{2.907926in}}%
\pgfpathlineto{\pgfqpoint{5.626204in}{2.943409in}}%
\pgfpathlineto{\pgfqpoint{5.640934in}{2.943409in}}%
\pgfpathlineto{\pgfqpoint{5.642775in}{2.998211in}}%
\pgfpathlineto{\pgfqpoint{5.646279in}{2.998211in}}%
\pgfpathlineto{\pgfqpoint{5.648560in}{3.011011in}}%
\pgfpathlineto{\pgfqpoint{5.652031in}{3.011011in}}%
\pgfpathlineto{\pgfqpoint{5.654010in}{3.057525in}}%
\pgfpathlineto{\pgfqpoint{5.680192in}{3.057525in}}%
\pgfpathlineto{\pgfqpoint{5.682367in}{3.080191in}}%
\pgfpathlineto{\pgfqpoint{5.696976in}{3.080191in}}%
\pgfpathlineto{\pgfqpoint{5.699549in}{3.093317in}}%
\pgfpathlineto{\pgfqpoint{5.702837in}{3.093317in}}%
\pgfpathlineto{\pgfqpoint{5.704727in}{3.124287in}}%
\pgfpathlineto{\pgfqpoint{5.707939in}{3.124287in}}%
\pgfpathlineto{\pgfqpoint{5.710246in}{3.126019in}}%
\pgfpathlineto{\pgfqpoint{5.763366in}{3.126019in}}%
\pgfpathlineto{\pgfqpoint{5.765704in}{3.172723in}}%
\pgfpathlineto{\pgfqpoint{5.769627in}{3.172723in}}%
\pgfpathlineto{\pgfqpoint{5.772229in}{3.175228in}}%
\pgfpathlineto{\pgfqpoint{5.776292in}{3.175228in}}%
\pgfpathlineto{\pgfqpoint{5.778893in}{3.200073in}}%
\pgfpathlineto{\pgfqpoint{5.782651in}{3.200073in}}%
\pgfpathlineto{\pgfqpoint{5.785380in}{3.227971in}}%
\pgfpathlineto{\pgfqpoint{5.789280in}{3.227971in}}%
\pgfpathlineto{\pgfqpoint{5.791954in}{3.246776in}}%
\pgfpathlineto{\pgfqpoint{5.839766in}{3.248149in}}%
\pgfpathlineto{\pgfqpoint{5.842606in}{3.265650in}}%
\pgfpathlineto{\pgfqpoint{5.853891in}{3.265650in}}%
\pgfpathlineto{\pgfqpoint{5.856688in}{3.274280in}}%
\pgfpathlineto{\pgfqpoint{5.873767in}{3.274280in}}%
\pgfpathlineto{\pgfqpoint{5.876414in}{3.285965in}}%
\pgfpathlineto{\pgfqpoint{5.927120in}{3.285965in}}%
\pgfpathlineto{\pgfqpoint{5.930138in}{3.292416in}}%
\pgfpathlineto{\pgfqpoint{5.933888in}{3.292416in}}%
\pgfpathlineto{\pgfqpoint{5.936744in}{3.301887in}}%
\pgfpathlineto{\pgfqpoint{5.941180in}{3.301887in}}%
\pgfpathlineto{\pgfqpoint{5.943970in}{3.317003in}}%
\pgfpathlineto{\pgfqpoint{5.975462in}{3.318136in}}%
\pgfpathlineto{\pgfqpoint{5.978188in}{3.341916in}}%
\pgfpathlineto{\pgfqpoint{5.995998in}{3.341916in}}%
\pgfpathlineto{\pgfqpoint{5.998658in}{3.346429in}}%
\pgfpathlineto{\pgfqpoint{6.010793in}{3.346429in}}%
\pgfpathlineto{\pgfqpoint{6.013493in}{3.355300in}}%
\pgfpathlineto{\pgfqpoint{6.041004in}{3.355300in}}%
\pgfpathlineto{\pgfqpoint{6.044248in}{3.361391in}}%
\pgfpathlineto{\pgfqpoint{6.078645in}{3.361391in}}%
\pgfpathlineto{\pgfqpoint{6.081532in}{3.363398in}}%
\pgfpathlineto{\pgfqpoint{6.136901in}{3.363398in}}%
\pgfpathlineto{\pgfqpoint{6.138444in}{3.373058in}}%
\pgfpathlineto{\pgfqpoint{6.188042in}{3.373058in}}%
\pgfpathlineto{\pgfqpoint{6.190958in}{3.383816in}}%
\pgfpathlineto{\pgfqpoint{6.306392in}{3.384674in}}%
\pgfpathlineto{\pgfqpoint{6.308941in}{3.398349in}}%
\pgfpathlineto{\pgfqpoint{6.370698in}{3.398349in}}%
\pgfpathlineto{\pgfqpoint{6.373479in}{3.405263in}}%
\pgfpathlineto{\pgfqpoint{6.413830in}{3.405263in}}%
\pgfpathlineto{\pgfqpoint{6.416075in}{3.409364in}}%
\pgfpathlineto{\pgfqpoint{6.427875in}{3.409364in}}%
\pgfpathlineto{\pgfqpoint{6.430894in}{3.413516in}}%
\pgfpathlineto{\pgfqpoint{6.434536in}{3.413516in}}%
\pgfpathlineto{\pgfqpoint{6.436156in}{3.418543in}}%
\pgfpathlineto{\pgfqpoint{6.441631in}{3.418543in}}%
\pgfpathlineto{\pgfqpoint{6.444577in}{3.421649in}}%
\pgfpathlineto{\pgfqpoint{6.476564in}{3.422507in}}%
\pgfpathlineto{\pgfqpoint{6.479220in}{3.433436in}}%
\pgfpathlineto{\pgfqpoint{6.535189in}{3.433436in}}%
\pgfpathlineto{\pgfqpoint{6.538210in}{3.436559in}}%
\pgfpathlineto{\pgfqpoint{6.557635in}{3.436559in}}%
\pgfpathlineto{\pgfqpoint{6.560852in}{3.439905in}}%
\pgfpathlineto{\pgfqpoint{6.652268in}{3.439905in}}%
\pgfpathlineto{\pgfqpoint{6.655400in}{3.447780in}}%
\pgfpathlineto{\pgfqpoint{6.680597in}{3.447780in}}%
\pgfpathlineto{\pgfqpoint{6.683722in}{3.451795in}}%
\pgfpathlineto{\pgfqpoint{6.725770in}{3.452258in}}%
\pgfpathlineto{\pgfqpoint{6.728542in}{3.453785in}}%
\pgfpathlineto{\pgfqpoint{6.732796in}{3.453785in}}%
\pgfpathlineto{\pgfqpoint{6.735891in}{3.456685in}}%
\pgfpathlineto{\pgfqpoint{6.831765in}{3.458109in}}%
\pgfpathlineto{\pgfqpoint{6.834618in}{3.458950in}}%
\pgfpathlineto{\pgfqpoint{6.860978in}{3.459413in}}%
\pgfpathlineto{\pgfqpoint{6.862529in}{3.464561in}}%
\pgfpathlineto{\pgfqpoint{6.868474in}{3.464561in}}%
\pgfpathlineto{\pgfqpoint{6.868474in}{3.464561in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.477778in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{5.477778in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{7.200000in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{7.200000in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.477778in}{2.358462in}}%
\pgfpathlineto{\pgfqpoint{7.200000in}{2.358462in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.477778in}{3.520000in}}%
\pgfpathlineto{\pgfqpoint{7.200000in}{3.520000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=6.338889in,y=3.603333in,,base]{\color{textcolor}\rmfamily\fontsize{12.000000}{14.400000}\selectfont Sent140}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{1.661538in}}%
\pgfpathlineto{\pgfqpoint{1.000000in}{1.661538in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.068935in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{1.068935in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.068935in}{0.500000in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.068935in,y=0.402778in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.627370in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{1.627370in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.627370in}{0.500000in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.627370in,y=0.402778in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {10}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.185805in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{2.185805in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.185805in}{0.500000in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.185805in,y=0.402778in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {20}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.861111in,y=0.223766in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{0.539735in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{0.539735in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.000000in}{0.539735in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.833333in, y=0.491510in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{0.972377in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{0.972377in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.000000in}{0.972377in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.763888in, y=0.924151in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {20}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{1.405018in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{1.405018in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.000000in}{1.405018in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.763888in, y=1.356793in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {40}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.708333in,y=1.080769in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Accuracy in \%.}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.090279in}{0.552797in}}%
\pgfpathlineto{\pgfqpoint{1.090279in}{1.396281in}}%
\pgfpathlineto{\pgfqpoint{1.118965in}{1.396281in}}%
\pgfpathlineto{\pgfqpoint{1.149697in}{1.486039in}}%
\pgfpathlineto{\pgfqpoint{1.181376in}{1.486039in}}%
\pgfpathlineto{\pgfqpoint{1.213687in}{1.492659in}}%
\pgfpathlineto{\pgfqpoint{1.245636in}{1.492659in}}%
\pgfpathlineto{\pgfqpoint{1.277017in}{1.527666in}}%
\pgfpathlineto{\pgfqpoint{1.308749in}{1.527666in}}%
\pgfpathlineto{\pgfqpoint{1.340132in}{1.535649in}}%
\pgfpathlineto{\pgfqpoint{1.371830in}{1.535649in}}%
\pgfpathlineto{\pgfqpoint{1.402248in}{1.547937in}}%
\pgfpathlineto{\pgfqpoint{1.434823in}{1.547937in}}%
\pgfpathlineto{\pgfqpoint{1.466852in}{1.555052in}}%
\pgfpathlineto{\pgfqpoint{1.499564in}{1.555052in}}%
\pgfpathlineto{\pgfqpoint{1.532241in}{1.555052in}}%
\pgfpathlineto{\pgfqpoint{1.563254in}{1.555052in}}%
\pgfpathlineto{\pgfqpoint{1.594613in}{1.565049in}}%
\pgfpathlineto{\pgfqpoint{1.626825in}{1.565049in}}%
\pgfpathlineto{\pgfqpoint{1.659531in}{1.565049in}}%
\pgfpathlineto{\pgfqpoint{1.691335in}{1.565049in}}%
\pgfpathlineto{\pgfqpoint{1.723726in}{1.578361in}}%
\pgfpathlineto{\pgfqpoint{1.755734in}{1.578361in}}%
\pgfpathlineto{\pgfqpoint{1.786263in}{1.582916in}}%
\pgfpathlineto{\pgfqpoint{1.817351in}{1.582916in}}%
\pgfpathlineto{\pgfqpoint{1.849056in}{1.589169in}}%
\pgfpathlineto{\pgfqpoint{1.880827in}{1.589169in}}%
\pgfpathlineto{\pgfqpoint{1.911835in}{1.595177in}}%
\pgfpathlineto{\pgfqpoint{1.943276in}{1.595177in}}%
\pgfpathlineto{\pgfqpoint{1.976295in}{1.595177in}}%
\pgfpathlineto{\pgfqpoint{2.009141in}{1.595177in}}%
\pgfpathlineto{\pgfqpoint{2.041143in}{1.596854in}}%
\pgfpathlineto{\pgfqpoint{2.072591in}{1.596854in}}%
\pgfpathlineto{\pgfqpoint{2.104483in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.136907in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.168207in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.199361in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.231806in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.264388in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.296825in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.329663in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.361187in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.392969in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.424873in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.455065in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.488082in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.519670in}{1.601142in}}%
\pgfpathlineto{\pgfqpoint{2.550376in}{1.608741in}}%
\pgfpathlineto{\pgfqpoint{2.580876in}{1.608741in}}%
\pgfpathlineto{\pgfqpoint{2.612936in}{1.608741in}}%
\pgfpathlineto{\pgfqpoint{2.643939in}{1.608741in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{1.000000in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.078283in}{0.552797in}}%
\pgfpathlineto{\pgfqpoint{1.078283in}{1.402787in}}%
\pgfpathlineto{\pgfqpoint{1.089319in}{1.402787in}}%
\pgfpathlineto{\pgfqpoint{1.099554in}{1.483818in}}%
\pgfpathlineto{\pgfqpoint{1.113311in}{1.483818in}}%
\pgfpathlineto{\pgfqpoint{1.128812in}{1.488881in}}%
\pgfpathlineto{\pgfqpoint{1.142538in}{1.488881in}}%
\pgfpathlineto{\pgfqpoint{1.155514in}{1.522813in}}%
\pgfpathlineto{\pgfqpoint{1.166390in}{1.522813in}}%
\pgfpathlineto{\pgfqpoint{1.179444in}{1.531995in}}%
\pgfpathlineto{\pgfqpoint{1.192089in}{1.531995in}}%
\pgfpathlineto{\pgfqpoint{1.202067in}{1.543394in}}%
\pgfpathlineto{\pgfqpoint{1.216089in}{1.543394in}}%
\pgfpathlineto{\pgfqpoint{1.230244in}{1.553338in}}%
\pgfpathlineto{\pgfqpoint{1.245671in}{1.553338in}}%
\pgfpathlineto{\pgfqpoint{1.260230in}{1.553338in}}%
\pgfpathlineto{\pgfqpoint{1.268691in}{1.553338in}}%
\pgfpathlineto{\pgfqpoint{1.282502in}{1.559898in}}%
\pgfpathlineto{\pgfqpoint{1.295051in}{1.559898in}}%
\pgfpathlineto{\pgfqpoint{1.312291in}{1.559898in}}%
\pgfpathlineto{\pgfqpoint{1.328993in}{1.559898in}}%
\pgfpathlineto{\pgfqpoint{1.342997in}{1.573484in}}%
\pgfpathlineto{\pgfqpoint{1.357904in}{1.573484in}}%
\pgfpathlineto{\pgfqpoint{1.366596in}{1.578810in}}%
\pgfpathlineto{\pgfqpoint{1.377353in}{1.578810in}}%
\pgfpathlineto{\pgfqpoint{1.389696in}{1.587197in}}%
\pgfpathlineto{\pgfqpoint{1.402031in}{1.587197in}}%
\pgfpathlineto{\pgfqpoint{1.413653in}{1.593384in}}%
\pgfpathlineto{\pgfqpoint{1.425495in}{1.593384in}}%
\pgfpathlineto{\pgfqpoint{1.442501in}{1.593384in}}%
\pgfpathlineto{\pgfqpoint{1.458226in}{1.593384in}}%
\pgfpathlineto{\pgfqpoint{1.470752in}{1.594171in}}%
\pgfpathlineto{\pgfqpoint{1.484036in}{1.594171in}}%
\pgfpathlineto{\pgfqpoint{1.495402in}{1.596663in}}%
\pgfpathlineto{\pgfqpoint{1.513055in}{1.596663in}}%
\pgfpathlineto{\pgfqpoint{1.529465in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.543562in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.558225in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.572844in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.594072in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.618341in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.636488in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.652013in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.670880in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.685830in}{1.598126in}}%
\pgfpathlineto{\pgfqpoint{1.708555in}{1.599264in}}%
\pgfpathlineto{\pgfqpoint{1.725649in}{1.599264in}}%
\pgfpathlineto{\pgfqpoint{1.739683in}{1.606923in}}%
\pgfpathlineto{\pgfqpoint{1.761230in}{1.606923in}}%
\pgfpathlineto{\pgfqpoint{1.779155in}{1.606923in}}%
\pgfpathlineto{\pgfqpoint{1.797020in}{1.606923in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{1.000000in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.722222in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{0.500000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.000000in}{1.661538in}}%
\pgfpathlineto{\pgfqpoint{2.722222in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.861111in,y=1.744872in,,base]{\color{textcolor}\rmfamily\fontsize{12.000000}{14.400000}\selectfont Shakespeare}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{1.661538in}}%
\pgfpathlineto{\pgfqpoint{3.238889in}{1.661538in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.316374in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{3.316374in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.316374in}{0.500000in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.316374in,y=0.402778in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.125549in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{4.125549in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.125549in}{0.500000in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.125549in,y=0.402778in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {10}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.934723in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{4.934723in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.934723in}{0.500000in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.934723in,y=0.402778in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {20}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.100000in,y=0.223766in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{0.814588in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{0.814588in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.238889in}{0.814588in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.002777in, y=0.766362in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {60}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{1.339775in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{1.339775in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.238889in}{1.339775in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.002777in, y=1.291550in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {80}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.947222in,y=1.080769in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Accuracy in \%.}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.317799in}{0.552797in}}%
\pgfpathlineto{\pgfqpoint{3.317799in}{0.613310in}}%
\pgfpathlineto{\pgfqpoint{3.325464in}{0.613310in}}%
\pgfpathlineto{\pgfqpoint{3.327672in}{0.684512in}}%
\pgfpathlineto{\pgfqpoint{3.335487in}{0.684512in}}%
\pgfpathlineto{\pgfqpoint{3.337822in}{0.755199in}}%
\pgfpathlineto{\pgfqpoint{3.347183in}{0.755199in}}%
\pgfpathlineto{\pgfqpoint{3.349797in}{0.838410in}}%
\pgfpathlineto{\pgfqpoint{3.360160in}{0.838410in}}%
\pgfpathlineto{\pgfqpoint{3.362217in}{0.859974in}}%
\pgfpathlineto{\pgfqpoint{3.371902in}{0.859974in}}%
\pgfpathlineto{\pgfqpoint{3.374589in}{0.910292in}}%
\pgfpathlineto{\pgfqpoint{3.385012in}{0.910292in}}%
\pgfpathlineto{\pgfqpoint{3.387631in}{0.982091in}}%
\pgfpathlineto{\pgfqpoint{3.398360in}{0.982091in}}%
\pgfpathlineto{\pgfqpoint{3.401216in}{1.037908in}}%
\pgfpathlineto{\pgfqpoint{3.412865in}{1.037908in}}%
\pgfpathlineto{\pgfqpoint{3.415941in}{1.118502in}}%
\pgfpathlineto{\pgfqpoint{3.428192in}{1.118502in}}%
\pgfpathlineto{\pgfqpoint{3.431013in}{1.236088in}}%
\pgfpathlineto{\pgfqpoint{3.443380in}{1.236088in}}%
\pgfpathlineto{\pgfqpoint{3.446318in}{1.338473in}}%
\pgfpathlineto{\pgfqpoint{3.458422in}{1.338473in}}%
\pgfpathlineto{\pgfqpoint{3.461699in}{1.357752in}}%
\pgfpathlineto{\pgfqpoint{3.473948in}{1.357752in}}%
\pgfpathlineto{\pgfqpoint{3.476922in}{1.389573in}}%
\pgfpathlineto{\pgfqpoint{3.489082in}{1.389573in}}%
\pgfpathlineto{\pgfqpoint{3.492192in}{1.406607in}}%
\pgfpathlineto{\pgfqpoint{3.504601in}{1.406607in}}%
\pgfpathlineto{\pgfqpoint{3.510854in}{1.408275in}}%
\pgfpathlineto{\pgfqpoint{3.519571in}{1.408275in}}%
\pgfpathlineto{\pgfqpoint{3.522449in}{1.412847in}}%
\pgfpathlineto{\pgfqpoint{3.534319in}{1.412847in}}%
\pgfpathlineto{\pgfqpoint{3.537365in}{1.433609in}}%
\pgfpathlineto{\pgfqpoint{3.548847in}{1.433609in}}%
\pgfpathlineto{\pgfqpoint{3.551941in}{1.437625in}}%
\pgfpathlineto{\pgfqpoint{3.579141in}{1.437625in}}%
\pgfpathlineto{\pgfqpoint{3.582203in}{1.458737in}}%
\pgfpathlineto{\pgfqpoint{3.594380in}{1.458737in}}%
\pgfpathlineto{\pgfqpoint{3.597650in}{1.478509in}}%
\pgfpathlineto{\pgfqpoint{3.625619in}{1.479004in}}%
\pgfpathlineto{\pgfqpoint{3.628644in}{1.487510in}}%
\pgfpathlineto{\pgfqpoint{3.640641in}{1.487510in}}%
\pgfpathlineto{\pgfqpoint{3.643617in}{1.490929in}}%
\pgfpathlineto{\pgfqpoint{3.655276in}{1.490929in}}%
\pgfpathlineto{\pgfqpoint{3.657880in}{1.508251in}}%
\pgfpathlineto{\pgfqpoint{3.670050in}{1.508251in}}%
\pgfpathlineto{\pgfqpoint{3.673321in}{1.510393in}}%
\pgfpathlineto{\pgfqpoint{3.685630in}{1.510393in}}%
\pgfpathlineto{\pgfqpoint{3.688395in}{1.513771in}}%
\pgfpathlineto{\pgfqpoint{3.716258in}{1.513771in}}%
\pgfpathlineto{\pgfqpoint{3.719305in}{1.519332in}}%
\pgfpathlineto{\pgfqpoint{3.731597in}{1.519332in}}%
\pgfpathlineto{\pgfqpoint{3.737739in}{1.521124in}}%
\pgfpathlineto{\pgfqpoint{3.747129in}{1.521124in}}%
\pgfpathlineto{\pgfqpoint{3.750263in}{1.525057in}}%
\pgfpathlineto{\pgfqpoint{3.763035in}{1.525057in}}%
\pgfpathlineto{\pgfqpoint{3.766278in}{1.527694in}}%
\pgfpathlineto{\pgfqpoint{3.778780in}{1.527694in}}%
\pgfpathlineto{\pgfqpoint{3.782014in}{1.530310in}}%
\pgfpathlineto{\pgfqpoint{3.794311in}{1.530310in}}%
\pgfpathlineto{\pgfqpoint{3.797538in}{1.532575in}}%
\pgfpathlineto{\pgfqpoint{3.810042in}{1.532575in}}%
\pgfpathlineto{\pgfqpoint{3.813272in}{1.534450in}}%
\pgfpathlineto{\pgfqpoint{3.826120in}{1.534450in}}%
\pgfpathlineto{\pgfqpoint{3.829344in}{1.541164in}}%
\pgfpathlineto{\pgfqpoint{3.841706in}{1.541164in}}%
\pgfpathlineto{\pgfqpoint{3.845008in}{1.543388in}}%
\pgfpathlineto{\pgfqpoint{3.857659in}{1.543388in}}%
\pgfpathlineto{\pgfqpoint{3.860877in}{1.551462in}}%
\pgfpathlineto{\pgfqpoint{3.874013in}{1.551462in}}%
\pgfpathlineto{\pgfqpoint{3.880255in}{1.553028in}}%
\pgfpathlineto{\pgfqpoint{3.889567in}{1.553028in}}%
\pgfpathlineto{\pgfqpoint{3.892794in}{1.556694in}}%
\pgfpathlineto{\pgfqpoint{3.905319in}{1.556694in}}%
\pgfpathlineto{\pgfqpoint{3.908457in}{1.561122in}}%
\pgfpathlineto{\pgfqpoint{3.936729in}{1.562070in}}%
\pgfpathlineto{\pgfqpoint{3.942847in}{1.563099in}}%
\pgfpathlineto{\pgfqpoint{3.967855in}{1.563099in}}%
\pgfpathlineto{\pgfqpoint{3.971035in}{1.569711in}}%
\pgfpathlineto{\pgfqpoint{3.999767in}{1.569711in}}%
\pgfpathlineto{\pgfqpoint{4.006024in}{1.571338in}}%
\pgfpathlineto{\pgfqpoint{4.031027in}{1.571338in}}%
\pgfpathlineto{\pgfqpoint{4.034067in}{1.573459in}}%
\pgfpathlineto{\pgfqpoint{4.046587in}{1.573459in}}%
\pgfpathlineto{\pgfqpoint{4.049731in}{1.575560in}}%
\pgfpathlineto{\pgfqpoint{4.109965in}{1.576858in}}%
\pgfpathlineto{\pgfqpoint{4.113129in}{1.578753in}}%
\pgfpathlineto{\pgfqpoint{4.175118in}{1.580112in}}%
\pgfpathlineto{\pgfqpoint{4.178321in}{1.582254in}}%
\pgfpathlineto{\pgfqpoint{4.191275in}{1.582254in}}%
\pgfpathlineto{\pgfqpoint{4.194209in}{1.584417in}}%
\pgfpathlineto{\pgfqpoint{4.255552in}{1.584602in}}%
\pgfpathlineto{\pgfqpoint{4.258767in}{1.586888in}}%
\pgfpathlineto{\pgfqpoint{4.304617in}{1.588103in}}%
\pgfpathlineto{\pgfqpoint{4.317476in}{1.588515in}}%
\pgfpathlineto{\pgfqpoint{4.419425in}{1.589566in}}%
\pgfpathlineto{\pgfqpoint{4.426129in}{1.590493in}}%
\pgfpathlineto{\pgfqpoint{4.452276in}{1.590699in}}%
\pgfpathlineto{\pgfqpoint{4.455452in}{1.593438in}}%
\pgfpathlineto{\pgfqpoint{4.501159in}{1.593850in}}%
\pgfpathlineto{\pgfqpoint{4.504310in}{1.596692in}}%
\pgfpathlineto{\pgfqpoint{4.582910in}{1.597990in}}%
\pgfpathlineto{\pgfqpoint{4.586498in}{1.600194in}}%
\pgfpathlineto{\pgfqpoint{4.666963in}{1.601327in}}%
\pgfpathlineto{\pgfqpoint{4.673431in}{1.602686in}}%
\pgfpathlineto{\pgfqpoint{4.716689in}{1.604107in}}%
\pgfpathlineto{\pgfqpoint{4.729867in}{1.604519in}}%
\pgfpathlineto{\pgfqpoint{4.782032in}{1.606023in}}%
\pgfpathlineto{\pgfqpoint{4.788828in}{1.606908in}}%
\pgfpathlineto{\pgfqpoint{4.849780in}{1.607835in}}%
\pgfpathlineto{\pgfqpoint{4.856817in}{1.608741in}}%
\pgfpathlineto{\pgfqpoint{4.882828in}{1.608741in}}%
\pgfpathlineto{\pgfqpoint{4.882828in}{1.608741in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{3.238889in}{0.500000in}}{\pgfqpoint{1.722222in}{1.161538in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.317172in}{0.552797in}}%
\pgfpathlineto{\pgfqpoint{3.317172in}{0.615411in}}%
\pgfpathlineto{\pgfqpoint{3.318217in}{0.615411in}}%
\pgfpathlineto{\pgfqpoint{3.321749in}{0.615411in}}%
\pgfpathlineto{\pgfqpoint{3.324258in}{0.653082in}}%
\pgfpathlineto{\pgfqpoint{3.327913in}{0.653082in}}%
\pgfpathlineto{\pgfqpoint{3.330679in}{0.759092in}}%
\pgfpathlineto{\pgfqpoint{3.334823in}{0.759092in}}%
\pgfpathlineto{\pgfqpoint{3.337757in}{0.810481in}}%
\pgfpathlineto{\pgfqpoint{3.342388in}{0.810481in}}%
\pgfpathlineto{\pgfqpoint{3.344974in}{0.855958in}}%
\pgfpathlineto{\pgfqpoint{3.349613in}{0.855958in}}%
\pgfpathlineto{\pgfqpoint{3.351172in}{0.931897in}}%
\pgfpathlineto{\pgfqpoint{3.357189in}{0.931897in}}%
\pgfpathlineto{\pgfqpoint{3.360189in}{1.063303in}}%
\pgfpathlineto{\pgfqpoint{3.364839in}{1.063303in}}%
\pgfpathlineto{\pgfqpoint{3.366432in}{1.123919in}}%
\pgfpathlineto{\pgfqpoint{3.372936in}{1.123919in}}%
\pgfpathlineto{\pgfqpoint{3.374681in}{1.214173in}}%
\pgfpathlineto{\pgfqpoint{3.381663in}{1.214173in}}%
\pgfpathlineto{\pgfqpoint{3.383152in}{1.294582in}}%
\pgfpathlineto{\pgfqpoint{3.390030in}{1.294582in}}%
\pgfpathlineto{\pgfqpoint{3.391604in}{1.364960in}}%
\pgfpathlineto{\pgfqpoint{3.398087in}{1.364960in}}%
\pgfpathlineto{\pgfqpoint{3.399744in}{1.385248in}}%
\pgfpathlineto{\pgfqpoint{3.406490in}{1.385248in}}%
\pgfpathlineto{\pgfqpoint{3.408067in}{1.421601in}}%
\pgfpathlineto{\pgfqpoint{3.414921in}{1.421601in}}%
\pgfpathlineto{\pgfqpoint{3.416585in}{1.446770in}}%
\pgfpathlineto{\pgfqpoint{3.423482in}{1.446770in}}%
\pgfpathlineto{\pgfqpoint{3.425189in}{1.453402in}}%
\pgfpathlineto{\pgfqpoint{3.439951in}{1.453896in}}%
\pgfpathlineto{\pgfqpoint{3.443177in}{1.455400in}}%
\pgfpathlineto{\pgfqpoint{3.456386in}{1.455400in}}%
\pgfpathlineto{\pgfqpoint{3.458080in}{1.462465in}}%
\pgfpathlineto{\pgfqpoint{3.464708in}{1.462465in}}%
\pgfpathlineto{\pgfqpoint{3.466377in}{1.475276in}}%
\pgfpathlineto{\pgfqpoint{3.472964in}{1.475276in}}%
\pgfpathlineto{\pgfqpoint{3.474805in}{1.489982in}}%
\pgfpathlineto{\pgfqpoint{3.490338in}{1.490970in}}%
\pgfpathlineto{\pgfqpoint{3.491993in}{1.501186in}}%
\pgfpathlineto{\pgfqpoint{3.498578in}{1.501186in}}%
\pgfpathlineto{\pgfqpoint{3.500296in}{1.506541in}}%
\pgfpathlineto{\pgfqpoint{3.506814in}{1.506541in}}%
\pgfpathlineto{\pgfqpoint{3.509783in}{1.512411in}}%
\pgfpathlineto{\pgfqpoint{3.514641in}{1.512411in}}%
\pgfpathlineto{\pgfqpoint{3.516564in}{1.518734in}}%
\pgfpathlineto{\pgfqpoint{3.523199in}{1.518734in}}%
\pgfpathlineto{\pgfqpoint{3.524879in}{1.530577in}}%
\pgfpathlineto{\pgfqpoint{3.540110in}{1.530577in}}%
\pgfpathlineto{\pgfqpoint{3.541864in}{1.538219in}}%
\pgfpathlineto{\pgfqpoint{3.549033in}{1.538219in}}%
\pgfpathlineto{\pgfqpoint{3.550836in}{1.541988in}}%
\pgfpathlineto{\pgfqpoint{3.591637in}{1.542400in}}%
\pgfpathlineto{\pgfqpoint{3.597780in}{1.544459in}}%
\pgfpathlineto{\pgfqpoint{3.622016in}{1.544459in}}%
\pgfpathlineto{\pgfqpoint{3.624939in}{1.552822in}}%
\pgfpathlineto{\pgfqpoint{3.637600in}{1.552822in}}%
\pgfpathlineto{\pgfqpoint{3.640979in}{1.555808in}}%
\pgfpathlineto{\pgfqpoint{3.668031in}{1.556158in}}%
\pgfpathlineto{\pgfqpoint{3.671146in}{1.557909in}}%
\pgfpathlineto{\pgfqpoint{3.684153in}{1.557909in}}%
\pgfpathlineto{\pgfqpoint{3.687103in}{1.559783in}}%
\pgfpathlineto{\pgfqpoint{3.699105in}{1.559783in}}%
\pgfpathlineto{\pgfqpoint{3.702375in}{1.565447in}}%
\pgfpathlineto{\pgfqpoint{3.731145in}{1.566827in}}%
\pgfpathlineto{\pgfqpoint{3.734447in}{1.570123in}}%
\pgfpathlineto{\pgfqpoint{3.745835in}{1.570123in}}%
\pgfpathlineto{\pgfqpoint{3.751786in}{1.571812in}}%
\pgfpathlineto{\pgfqpoint{3.807672in}{1.572388in}}%
\pgfpathlineto{\pgfqpoint{3.810770in}{1.577393in}}%
\pgfpathlineto{\pgfqpoint{3.853450in}{1.578485in}}%
\pgfpathlineto{\pgfqpoint{3.856728in}{1.581554in}}%
\pgfpathlineto{\pgfqpoint{3.899079in}{1.583016in}}%
\pgfpathlineto{\pgfqpoint{3.946366in}{1.585426in}}%
\pgfpathlineto{\pgfqpoint{3.949553in}{1.587733in}}%
\pgfpathlineto{\pgfqpoint{4.055079in}{1.589113in}}%
\pgfpathlineto{\pgfqpoint{4.061178in}{1.590925in}}%
\pgfpathlineto{\pgfqpoint{4.117938in}{1.592264in}}%
\pgfpathlineto{\pgfqpoint{4.124393in}{1.593170in}}%
\pgfpathlineto{\pgfqpoint{4.134132in}{1.593170in}}%
\pgfpathlineto{\pgfqpoint{4.140134in}{1.594839in}}%
\pgfpathlineto{\pgfqpoint{4.180462in}{1.594839in}}%
\pgfpathlineto{\pgfqpoint{4.183406in}{1.596713in}}%
\pgfpathlineto{\pgfqpoint{4.275158in}{1.596713in}}%
\pgfpathlineto{\pgfqpoint{4.278074in}{1.598896in}}%
\pgfpathlineto{\pgfqpoint{4.353380in}{1.600111in}}%
\pgfpathlineto{\pgfqpoint{4.362663in}{1.600791in}}%
\pgfpathlineto{\pgfqpoint{4.447153in}{1.602233in}}%
\pgfpathlineto{\pgfqpoint{4.453260in}{1.603860in}}%
\pgfpathlineto{\pgfqpoint{4.462656in}{1.603860in}}%
\pgfpathlineto{\pgfqpoint{4.469240in}{1.605528in}}%
\pgfpathlineto{\pgfqpoint{4.589578in}{1.606640in}}%
\pgfpathlineto{\pgfqpoint{4.599479in}{1.607217in}}%
\pgfpathlineto{\pgfqpoint{4.653821in}{1.608350in}}%
\pgfpathlineto{\pgfqpoint{4.653821in}{1.608350in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{3.238889in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.961111in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{0.500000in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{0.500000in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.238889in}{1.661538in}}%
\pgfpathlineto{\pgfqpoint{4.961111in}{1.661538in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.100000in,y=1.744872in,,base]{\color{textcolor}\rmfamily\fontsize{12.000000}{14.400000}\selectfont Celeba}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.800000}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.800000,0.800000,0.800000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.800000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.098648in}{1.214725in}}%
\pgfpathlineto{\pgfqpoint{6.586111in}{1.214725in}}%
\pgfpathquadraticcurveto{\pgfqpoint{6.613889in}{1.214725in}}{\pgfqpoint{6.613889in}{1.242502in}}%
\pgfpathlineto{\pgfqpoint{6.613889in}{1.615959in}}%
\pgfpathquadraticcurveto{\pgfqpoint{6.613889in}{1.643737in}}{\pgfqpoint{6.586111in}{1.643737in}}%
\pgfpathlineto{\pgfqpoint{5.098648in}{1.643737in}}%
\pgfpathquadraticcurveto{\pgfqpoint{5.070870in}{1.643737in}}{\pgfqpoint{5.070870in}{1.615959in}}%
\pgfpathlineto{\pgfqpoint{5.070870in}{1.242502in}}%
\pgfpathquadraticcurveto{\pgfqpoint{5.070870in}{1.214725in}}{\pgfqpoint{5.098648in}{1.214725in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.126426in}{1.539570in}}%
\pgfpathlineto{\pgfqpoint{5.404203in}{1.539570in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.515315in,y=1.490959in,left,base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Federated QSGD}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.126426in}{1.345897in}}%
\pgfpathlineto{\pgfqpoint{5.404203in}{1.345897in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.515315in,y=1.297286in,left,base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont DAdaQuant}%
\end{pgfscope}%
\end{pgfpicture}%
\makeatother%
\endgroup%


==> anc/pareto_paper_full.pgf <==
%% Creator: Matplotlib, PGF backend
%%
%% To include the figure in your LaTeX document, write
%%   \input{<filename>.pgf}
%%
%% Make sure the required packages are loaded in your preamble
%%   \usepackage{pgf}
%%
%% and, on pdftex
%%   \usepackage[utf8]{inputenc}\DeclareUnicodeCharacter{2212}{-}
%%
%% or, on luatex and xetex
%%   \usepackage{unicode-math}
%%
%% Figures using additional raster images can only be included by \input if
%% they are in the same directory as the main LaTeX file. For loading figures
%% from other directories you can use the `import` package
%%   \usepackage{import}
%%
%% and then include the figures with
%%   \import{<path to file>}{<filename>.pgf}
%%
%% Matplotlib used the following preamble
%%
\begingroup%
\makeatletter%
\begin{pgfpicture}%
\pgfpathrectangle{\pgfpointorigin}{\pgfqpoint{7.210340in}{2.383229in}}%
\pgfusepath{use as bounding box, clip}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{7.210340in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{7.210340in}{2.383229in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{2.383229in}}%
\pgfpathclose%
\pgfusepath{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.522840in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{2.084156in}}%
\pgfpathlineto{\pgfqpoint{0.522840in}{2.084156in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.605158in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{0.605158in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.605158in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.605158in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0.0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.071351in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{1.071351in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.071351in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.071351in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0.2}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.537545in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{1.537545in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.537545in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.537545in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0.4}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.003739in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{2.003739in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.003739in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.003739in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0.6}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.437770in,y=0.599921in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.522840in}{0.986298in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{0.986298in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.522840in}{0.986298in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.286728in, y=0.938073in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {20}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.522840in}{1.344574in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{1.344574in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.522840in}{1.344574in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.286728in, y=1.296349in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {40}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.522840in}{1.702850in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{1.702850in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.522840in}{1.702850in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.286728in, y=1.654625in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {60}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.522840in}{2.061126in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{2.061126in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.522840in}{2.061126in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.286728in, y=2.012901in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {80}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.231173in,y=1.480156in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Accuracy in \%.}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.608868in}{0.931065in}}%
\pgfpathlineto{\pgfqpoint{0.608868in}{1.110542in}}%
\pgfpathlineto{\pgfqpoint{0.612412in}{1.116721in}}%
\pgfpathlineto{\pgfqpoint{0.616234in}{1.144832in}}%
\pgfpathlineto{\pgfqpoint{0.620001in}{1.368175in}}%
\pgfpathlineto{\pgfqpoint{0.623955in}{1.384238in}}%
\pgfpathlineto{\pgfqpoint{0.634490in}{1.385165in}}%
\pgfpathlineto{\pgfqpoint{0.637866in}{1.582869in}}%
\pgfpathlineto{\pgfqpoint{0.641539in}{1.597388in}}%
\pgfpathlineto{\pgfqpoint{0.645176in}{1.597388in}}%
\pgfpathlineto{\pgfqpoint{0.648700in}{1.607273in}}%
\pgfpathlineto{\pgfqpoint{0.652355in}{1.657934in}}%
\pgfpathlineto{\pgfqpoint{0.663805in}{1.657934in}}%
\pgfpathlineto{\pgfqpoint{0.667572in}{1.697475in}}%
\pgfpathlineto{\pgfqpoint{0.678835in}{1.697475in}}%
\pgfpathlineto{\pgfqpoint{0.682658in}{1.725586in}}%
\pgfpathlineto{\pgfqpoint{0.689744in}{1.753079in}}%
\pgfpathlineto{\pgfqpoint{0.697277in}{1.792929in}}%
\pgfpathlineto{\pgfqpoint{0.700951in}{1.797254in}}%
\pgfpathlineto{\pgfqpoint{0.719506in}{1.797254in}}%
\pgfpathlineto{\pgfqpoint{0.723161in}{1.803432in}}%
\pgfpathlineto{\pgfqpoint{0.726853in}{1.821349in}}%
\pgfpathlineto{\pgfqpoint{0.730601in}{1.821349in}}%
\pgfpathlineto{\pgfqpoint{0.734181in}{1.832779in}}%
\pgfpathlineto{\pgfqpoint{0.737967in}{1.832779in}}%
\pgfpathlineto{\pgfqpoint{0.741696in}{1.834941in}}%
\pgfpathlineto{\pgfqpoint{0.749193in}{1.834941in}}%
\pgfpathlineto{\pgfqpoint{0.752866in}{1.844826in}}%
\pgfpathlineto{\pgfqpoint{0.760102in}{1.844826in}}%
\pgfpathlineto{\pgfqpoint{0.763757in}{1.857491in}}%
\pgfpathlineto{\pgfqpoint{0.767505in}{1.858109in}}%
\pgfpathlineto{\pgfqpoint{0.771067in}{1.870775in}}%
\pgfpathlineto{\pgfqpoint{0.789192in}{1.870775in}}%
\pgfpathlineto{\pgfqpoint{0.799840in}{1.881587in}}%
\pgfpathlineto{\pgfqpoint{0.803346in}{1.881895in}}%
\pgfpathlineto{\pgfqpoint{0.806926in}{1.885294in}}%
\pgfpathlineto{\pgfqpoint{0.817742in}{1.887147in}}%
\pgfpathlineto{\pgfqpoint{0.821434in}{1.887147in}}%
\pgfpathlineto{\pgfqpoint{0.828539in}{1.888692in}}%
\pgfpathlineto{\pgfqpoint{0.850152in}{1.888692in}}%
\pgfpathlineto{\pgfqpoint{0.853732in}{1.890545in}}%
\pgfpathlineto{\pgfqpoint{0.875364in}{1.890545in}}%
\pgfpathlineto{\pgfqpoint{0.878701in}{1.894561in}}%
\pgfpathlineto{\pgfqpoint{0.882338in}{1.902284in}}%
\pgfpathlineto{\pgfqpoint{0.889648in}{1.905991in}}%
\pgfpathlineto{\pgfqpoint{0.893172in}{1.911551in}}%
\pgfpathlineto{\pgfqpoint{0.935297in}{1.911860in}}%
\pgfpathlineto{\pgfqpoint{0.938784in}{1.914022in}}%
\pgfpathlineto{\pgfqpoint{0.942589in}{1.919274in}}%
\pgfpathlineto{\pgfqpoint{0.946057in}{1.919274in}}%
\pgfpathlineto{\pgfqpoint{0.952882in}{1.927614in}}%
\pgfpathlineto{\pgfqpoint{0.956574in}{1.931012in}}%
\pgfpathlineto{\pgfqpoint{0.963306in}{1.931321in}}%
\pgfpathlineto{\pgfqpoint{0.966663in}{1.933793in}}%
\pgfpathlineto{\pgfqpoint{0.977441in}{1.933793in}}%
\pgfpathlineto{\pgfqpoint{0.988462in}{1.943060in}}%
\pgfpathlineto{\pgfqpoint{1.019921in}{1.943987in}}%
\pgfpathlineto{\pgfqpoint{1.027324in}{1.944913in}}%
\pgfpathlineto{\pgfqpoint{1.044499in}{1.944913in}}%
\pgfpathlineto{\pgfqpoint{1.048154in}{1.946767in}}%
\pgfpathlineto{\pgfqpoint{1.082615in}{1.948003in}}%
\pgfpathlineto{\pgfqpoint{1.086046in}{1.952018in}}%
\pgfpathlineto{\pgfqpoint{1.120059in}{1.952018in}}%
\pgfpathlineto{\pgfqpoint{1.126903in}{1.953563in}}%
\pgfpathlineto{\pgfqpoint{1.144507in}{1.953563in}}%
\pgfpathlineto{\pgfqpoint{1.148050in}{1.958197in}}%
\pgfpathlineto{\pgfqpoint{1.168935in}{1.958506in}}%
\pgfpathlineto{\pgfqpoint{1.192711in}{1.958506in}}%
\pgfpathlineto{\pgfqpoint{1.196161in}{1.961904in}}%
\pgfpathlineto{\pgfqpoint{1.240617in}{1.961904in}}%
\pgfpathlineto{\pgfqpoint{1.247703in}{1.970553in}}%
\pgfpathlineto{\pgfqpoint{1.267787in}{1.973333in}}%
\pgfpathlineto{\pgfqpoint{1.294472in}{1.973642in}}%
\pgfpathlineto{\pgfqpoint{1.301166in}{1.976731in}}%
\pgfpathlineto{\pgfqpoint{1.397612in}{1.976731in}}%
\pgfpathlineto{\pgfqpoint{1.407496in}{1.979821in}}%
\pgfpathlineto{\pgfqpoint{1.431234in}{1.981056in}}%
\pgfpathlineto{\pgfqpoint{1.434815in}{1.987852in}}%
\pgfpathlineto{\pgfqpoint{1.438097in}{1.990632in}}%
\pgfpathlineto{\pgfqpoint{1.448241in}{1.990632in}}%
\pgfpathlineto{\pgfqpoint{1.454619in}{1.992486in}}%
\pgfpathlineto{\pgfqpoint{1.510506in}{1.992795in}}%
\pgfpathlineto{\pgfqpoint{1.533797in}{1.999900in}}%
\pgfpathlineto{\pgfqpoint{1.590020in}{2.000518in}}%
\pgfpathlineto{\pgfqpoint{1.612901in}{2.007005in}}%
\pgfpathlineto{\pgfqpoint{1.648238in}{2.007005in}}%
\pgfpathlineto{\pgfqpoint{1.654653in}{2.009476in}}%
\pgfpathlineto{\pgfqpoint{1.755034in}{2.010403in}}%
\pgfpathlineto{\pgfqpoint{1.780152in}{2.013801in}}%
\pgfpathlineto{\pgfqpoint{1.817541in}{2.013801in}}%
\pgfpathlineto{\pgfqpoint{1.820860in}{2.016581in}}%
\pgfpathlineto{\pgfqpoint{1.852450in}{2.016890in}}%
\pgfpathlineto{\pgfqpoint{1.858641in}{2.018743in}}%
\pgfpathlineto{\pgfqpoint{2.013921in}{2.019979in}}%
\pgfpathlineto{\pgfqpoint{2.023394in}{2.020597in}}%
\pgfpathlineto{\pgfqpoint{2.092801in}{2.021833in}}%
\pgfpathlineto{\pgfqpoint{2.099178in}{2.022759in}}%
\pgfpathlineto{\pgfqpoint{2.227437in}{2.023995in}}%
\pgfpathlineto{\pgfqpoint{2.230346in}{2.026775in}}%
\pgfpathlineto{\pgfqpoint{2.263409in}{2.028011in}}%
\pgfpathlineto{\pgfqpoint{2.269525in}{2.029246in}}%
\pgfpathlineto{\pgfqpoint{2.269525in}{2.029246in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.522840in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.606015in}{0.931065in}}%
\pgfpathlineto{\pgfqpoint{0.606855in}{1.108071in}}%
\pgfpathlineto{\pgfqpoint{0.607712in}{1.148539in}}%
\pgfpathlineto{\pgfqpoint{0.609633in}{1.344698in}}%
\pgfpathlineto{\pgfqpoint{0.611293in}{1.351803in}}%
\pgfpathlineto{\pgfqpoint{0.616048in}{1.508730in}}%
\pgfpathlineto{\pgfqpoint{0.618640in}{1.508730in}}%
\pgfpathlineto{\pgfqpoint{0.620990in}{1.516453in}}%
\pgfpathlineto{\pgfqpoint{0.621754in}{1.516453in}}%
\pgfpathlineto{\pgfqpoint{0.623358in}{1.644033in}}%
\pgfpathlineto{\pgfqpoint{0.626640in}{1.662568in}}%
\pgfpathlineto{\pgfqpoint{0.628281in}{1.662568in}}%
\pgfpathlineto{\pgfqpoint{0.632532in}{1.703962in}}%
\pgfpathlineto{\pgfqpoint{0.634285in}{1.719717in}}%
\pgfpathlineto{\pgfqpoint{0.635926in}{1.719717in}}%
\pgfpathlineto{\pgfqpoint{0.640775in}{1.743194in}}%
\pgfpathlineto{\pgfqpoint{0.641670in}{1.743194in}}%
\pgfpathlineto{\pgfqpoint{0.643236in}{1.760493in}}%
\pgfpathlineto{\pgfqpoint{0.647357in}{1.760493in}}%
\pgfpathlineto{\pgfqpoint{0.648961in}{1.767907in}}%
\pgfpathlineto{\pgfqpoint{0.651404in}{1.808374in}}%
\pgfpathlineto{\pgfqpoint{0.653940in}{1.823202in}}%
\pgfpathlineto{\pgfqpoint{0.654761in}{1.823202in}}%
\pgfpathlineto{\pgfqpoint{0.657931in}{1.844826in}}%
\pgfpathlineto{\pgfqpoint{0.658733in}{1.844826in}}%
\pgfpathlineto{\pgfqpoint{0.661175in}{1.854402in}}%
\pgfpathlineto{\pgfqpoint{0.667665in}{1.854402in}}%
\pgfpathlineto{\pgfqpoint{0.670984in}{1.872010in}}%
\pgfpathlineto{\pgfqpoint{0.680215in}{1.872010in}}%
\pgfpathlineto{\pgfqpoint{0.681986in}{1.876953in}}%
\pgfpathlineto{\pgfqpoint{0.684411in}{1.878806in}}%
\pgfpathlineto{\pgfqpoint{0.687618in}{1.884676in}}%
\pgfpathlineto{\pgfqpoint{0.691814in}{1.884985in}}%
\pgfpathlineto{\pgfqpoint{0.693473in}{1.897341in}}%
\pgfpathlineto{\pgfqpoint{0.698340in}{1.897650in}}%
\pgfpathlineto{\pgfqpoint{0.699907in}{1.902284in}}%
\pgfpathlineto{\pgfqpoint{0.706396in}{1.902284in}}%
\pgfpathlineto{\pgfqpoint{0.707944in}{1.910315in}}%
\pgfpathlineto{\pgfqpoint{0.709622in}{1.910315in}}%
\pgfpathlineto{\pgfqpoint{0.713687in}{1.916185in}}%
\pgfpathlineto{\pgfqpoint{0.718499in}{1.916494in}}%
\pgfpathlineto{\pgfqpoint{0.731832in}{1.916803in}}%
\pgfpathlineto{\pgfqpoint{0.737482in}{1.923599in}}%
\pgfpathlineto{\pgfqpoint{0.742498in}{1.923599in}}%
\pgfpathlineto{\pgfqpoint{0.745016in}{1.926997in}}%
\pgfpathlineto{\pgfqpoint{0.747682in}{1.927614in}}%
\pgfpathlineto{\pgfqpoint{0.752866in}{1.927614in}}%
\pgfpathlineto{\pgfqpoint{0.754768in}{1.935337in}}%
\pgfpathlineto{\pgfqpoint{0.762974in}{1.935955in}}%
\pgfpathlineto{\pgfqpoint{0.764894in}{1.939353in}}%
\pgfpathlineto{\pgfqpoint{0.768568in}{1.939353in}}%
\pgfpathlineto{\pgfqpoint{0.771328in}{1.944296in}}%
\pgfpathlineto{\pgfqpoint{0.773845in}{1.944296in}}%
\pgfpathlineto{\pgfqpoint{0.775542in}{1.946149in}}%
\pgfpathlineto{\pgfqpoint{0.784381in}{1.946149in}}%
\pgfpathlineto{\pgfqpoint{0.786059in}{1.949547in}}%
\pgfpathlineto{\pgfqpoint{0.794637in}{1.950783in}}%
\pgfpathlineto{\pgfqpoint{0.796484in}{1.956961in}}%
\pgfpathlineto{\pgfqpoint{0.803066in}{1.957888in}}%
\pgfpathlineto{\pgfqpoint{0.805789in}{1.969935in}}%
\pgfpathlineto{\pgfqpoint{0.826842in}{1.969935in}}%
\pgfpathlineto{\pgfqpoint{0.828744in}{1.973333in}}%
\pgfpathlineto{\pgfqpoint{0.830329in}{1.973642in}}%
\pgfpathlineto{\pgfqpoint{0.832492in}{1.976423in}}%
\pgfpathlineto{\pgfqpoint{0.844651in}{1.977349in}}%
\pgfpathlineto{\pgfqpoint{0.848231in}{1.982910in}}%
\pgfpathlineto{\pgfqpoint{0.854329in}{1.984145in}}%
\pgfpathlineto{\pgfqpoint{0.859569in}{1.990632in}}%
\pgfpathlineto{\pgfqpoint{0.864268in}{1.990941in}}%
\pgfpathlineto{\pgfqpoint{0.876818in}{1.991868in}}%
\pgfpathlineto{\pgfqpoint{0.877676in}{1.994648in}}%
\pgfpathlineto{\pgfqpoint{0.917526in}{1.995266in}}%
\pgfpathlineto{\pgfqpoint{0.922841in}{2.000518in}}%
\pgfpathlineto{\pgfqpoint{0.959297in}{2.000518in}}%
\pgfpathlineto{\pgfqpoint{0.962672in}{2.002989in}}%
\pgfpathlineto{\pgfqpoint{0.976490in}{2.002989in}}%
\pgfpathlineto{\pgfqpoint{0.978374in}{2.005460in}}%
\pgfpathlineto{\pgfqpoint{0.994802in}{2.007932in}}%
\pgfpathlineto{\pgfqpoint{0.998028in}{2.008240in}}%
\pgfpathlineto{\pgfqpoint{1.002616in}{2.009785in}}%
\pgfpathlineto{\pgfqpoint{1.052946in}{2.011021in}}%
\pgfpathlineto{\pgfqpoint{1.062195in}{2.012565in}}%
\pgfpathlineto{\pgfqpoint{1.094885in}{2.013492in}}%
\pgfpathlineto{\pgfqpoint{1.097179in}{2.015037in}}%
\pgfpathlineto{\pgfqpoint{1.138465in}{2.015037in}}%
\pgfpathlineto{\pgfqpoint{1.139472in}{2.018126in}}%
\pgfpathlineto{\pgfqpoint{1.154222in}{2.019052in}}%
\pgfpathlineto{\pgfqpoint{1.156795in}{2.019670in}}%
\pgfpathlineto{\pgfqpoint{1.159014in}{2.023377in}}%
\pgfpathlineto{\pgfqpoint{1.167425in}{2.023995in}}%
\pgfpathlineto{\pgfqpoint{1.178464in}{2.023995in}}%
\pgfpathlineto{\pgfqpoint{1.182641in}{2.025848in}}%
\pgfpathlineto{\pgfqpoint{1.232953in}{2.025848in}}%
\pgfpathlineto{\pgfqpoint{1.237447in}{2.027702in}}%
\pgfpathlineto{\pgfqpoint{1.237447in}{2.027702in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.522840in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{0.522840in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.352701in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.522840in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{0.876156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.522840in}{2.084156in}}%
\pgfpathlineto{\pgfqpoint{2.352701in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.437770in,y=2.167489in,,base]{\color{textcolor}\rmfamily\fontsize{12.000000}{14.400000}\selectfont Synthetic}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.901659in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{2.084156in}}%
\pgfpathlineto{\pgfqpoint{2.901659in}{2.084156in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.983794in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{2.983794in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.983794in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.983794in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.689036in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{3.689036in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.689036in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.689036in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {20}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.394278in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{4.394278in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.394278in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.394278in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {40}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.816590in,y=0.599921in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.901659in}{0.917095in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{0.917095in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.901659in}{0.917095in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.734992in, y=0.868870in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.901659in}{1.271869in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{1.271869in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.901659in}{1.271869in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.665548in, y=1.223644in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {25}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.901659in}{1.626643in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{1.626643in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.901659in}{1.626643in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.665548in, y=1.578417in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {50}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.901659in}{1.981416in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{1.981416in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.901659in}{1.981416in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.665548in, y=1.933191in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {75}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.609992in,y=1.480156in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Accuracy in \%.}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.987518in}{0.931065in}}%
\pgfpathlineto{\pgfqpoint{2.987518in}{1.008703in}}%
\pgfpathlineto{\pgfqpoint{3.004200in}{1.008703in}}%
\pgfpathlineto{\pgfqpoint{3.008450in}{1.058944in}}%
\pgfpathlineto{\pgfqpoint{3.024993in}{1.058944in}}%
\pgfpathlineto{\pgfqpoint{3.029285in}{1.068568in}}%
\pgfpathlineto{\pgfqpoint{3.046350in}{1.068568in}}%
\pgfpathlineto{\pgfqpoint{3.050640in}{1.174888in}}%
\pgfpathlineto{\pgfqpoint{3.067794in}{1.174888in}}%
\pgfpathlineto{\pgfqpoint{3.071797in}{1.303116in}}%
\pgfpathlineto{\pgfqpoint{3.088317in}{1.303116in}}%
\pgfpathlineto{\pgfqpoint{3.092436in}{1.404127in}}%
\pgfpathlineto{\pgfqpoint{3.107892in}{1.404127in}}%
\pgfpathlineto{\pgfqpoint{3.111964in}{1.492980in}}%
\pgfpathlineto{\pgfqpoint{3.128077in}{1.492980in}}%
\pgfpathlineto{\pgfqpoint{3.132026in}{1.609233in}}%
\pgfpathlineto{\pgfqpoint{3.147389in}{1.609233in}}%
\pgfpathlineto{\pgfqpoint{3.151255in}{1.660907in}}%
\pgfpathlineto{\pgfqpoint{3.166464in}{1.660907in}}%
\pgfpathlineto{\pgfqpoint{3.170324in}{1.695635in}}%
\pgfpathlineto{\pgfqpoint{3.185452in}{1.695635in}}%
\pgfpathlineto{\pgfqpoint{3.189355in}{1.717845in}}%
\pgfpathlineto{\pgfqpoint{3.204459in}{1.717845in}}%
\pgfpathlineto{\pgfqpoint{3.208196in}{1.736711in}}%
\pgfpathlineto{\pgfqpoint{3.223021in}{1.736711in}}%
\pgfpathlineto{\pgfqpoint{3.226878in}{1.761104in}}%
\pgfpathlineto{\pgfqpoint{3.241961in}{1.761104in}}%
\pgfpathlineto{\pgfqpoint{3.245811in}{1.787536in}}%
\pgfpathlineto{\pgfqpoint{3.260507in}{1.787536in}}%
\pgfpathlineto{\pgfqpoint{3.264147in}{1.802758in}}%
\pgfpathlineto{\pgfqpoint{3.278708in}{1.802758in}}%
\pgfpathlineto{\pgfqpoint{3.282357in}{1.820388in}}%
\pgfpathlineto{\pgfqpoint{3.296837in}{1.820388in}}%
\pgfpathlineto{\pgfqpoint{3.300480in}{1.836026in}}%
\pgfpathlineto{\pgfqpoint{3.314864in}{1.836026in}}%
\pgfpathlineto{\pgfqpoint{3.318494in}{1.845899in}}%
\pgfpathlineto{\pgfqpoint{3.332972in}{1.845899in}}%
\pgfpathlineto{\pgfqpoint{3.336553in}{1.848850in}}%
\pgfpathlineto{\pgfqpoint{3.350613in}{1.848850in}}%
\pgfpathlineto{\pgfqpoint{3.354160in}{1.863364in}}%
\pgfpathlineto{\pgfqpoint{3.368457in}{1.863364in}}%
\pgfpathlineto{\pgfqpoint{3.371937in}{1.871999in}}%
\pgfpathlineto{\pgfqpoint{3.386069in}{1.871999in}}%
\pgfpathlineto{\pgfqpoint{3.389640in}{1.880708in}}%
\pgfpathlineto{\pgfqpoint{3.403819in}{1.880708in}}%
\pgfpathlineto{\pgfqpoint{3.407398in}{1.890154in}}%
\pgfpathlineto{\pgfqpoint{3.421317in}{1.890154in}}%
\pgfpathlineto{\pgfqpoint{3.424822in}{1.895470in}}%
\pgfpathlineto{\pgfqpoint{3.456195in}{1.895944in}}%
\pgfpathlineto{\pgfqpoint{3.459617in}{1.898556in}}%
\pgfpathlineto{\pgfqpoint{3.473157in}{1.898556in}}%
\pgfpathlineto{\pgfqpoint{3.476571in}{1.914461in}}%
\pgfpathlineto{\pgfqpoint{3.490487in}{1.914461in}}%
\pgfpathlineto{\pgfqpoint{3.493964in}{1.921815in}}%
\pgfpathlineto{\pgfqpoint{3.524560in}{1.922109in}}%
\pgfpathlineto{\pgfqpoint{3.528039in}{1.927158in}}%
\pgfpathlineto{\pgfqpoint{3.541782in}{1.927158in}}%
\pgfpathlineto{\pgfqpoint{3.545273in}{1.934048in}}%
\pgfpathlineto{\pgfqpoint{3.559021in}{1.934048in}}%
\pgfpathlineto{\pgfqpoint{3.562414in}{1.938502in}}%
\pgfpathlineto{\pgfqpoint{3.609408in}{1.939168in}}%
\pgfpathlineto{\pgfqpoint{3.612747in}{1.944492in}}%
\pgfpathlineto{\pgfqpoint{3.625866in}{1.944492in}}%
\pgfpathlineto{\pgfqpoint{3.629149in}{1.950900in}}%
\pgfpathlineto{\pgfqpoint{3.642353in}{1.950900in}}%
\pgfpathlineto{\pgfqpoint{3.645539in}{1.954782in}}%
\pgfpathlineto{\pgfqpoint{3.659064in}{1.954782in}}%
\pgfpathlineto{\pgfqpoint{3.662294in}{1.956809in}}%
\pgfpathlineto{\pgfqpoint{3.692090in}{1.957840in}}%
\pgfpathlineto{\pgfqpoint{3.695433in}{1.962195in}}%
\pgfpathlineto{\pgfqpoint{3.708791in}{1.962195in}}%
\pgfpathlineto{\pgfqpoint{3.712055in}{1.964560in}}%
\pgfpathlineto{\pgfqpoint{3.725136in}{1.964560in}}%
\pgfpathlineto{\pgfqpoint{3.728556in}{1.970329in}}%
\pgfpathlineto{\pgfqpoint{3.757874in}{1.970990in}}%
\pgfpathlineto{\pgfqpoint{3.761201in}{1.975034in}}%
\pgfpathlineto{\pgfqpoint{3.790372in}{1.975619in}}%
\pgfpathlineto{\pgfqpoint{3.793517in}{1.977917in}}%
\pgfpathlineto{\pgfqpoint{3.822377in}{1.977917in}}%
\pgfpathlineto{\pgfqpoint{3.825597in}{1.981866in}}%
\pgfpathlineto{\pgfqpoint{3.838426in}{1.981866in}}%
\pgfpathlineto{\pgfqpoint{3.841684in}{1.984480in}}%
\pgfpathlineto{\pgfqpoint{3.870745in}{1.984480in}}%
\pgfpathlineto{\pgfqpoint{3.873942in}{1.986276in}}%
\pgfpathlineto{\pgfqpoint{3.902818in}{1.986276in}}%
\pgfpathlineto{\pgfqpoint{3.909150in}{1.987975in}}%
\pgfpathlineto{\pgfqpoint{3.918528in}{1.987975in}}%
\pgfpathlineto{\pgfqpoint{3.921726in}{1.990155in}}%
\pgfpathlineto{\pgfqpoint{3.965565in}{1.990155in}}%
\pgfpathlineto{\pgfqpoint{3.968713in}{1.995327in}}%
\pgfpathlineto{\pgfqpoint{3.996901in}{1.996024in}}%
\pgfpathlineto{\pgfqpoint{3.999972in}{2.000080in}}%
\pgfpathlineto{\pgfqpoint{4.043857in}{2.001442in}}%
\pgfpathlineto{\pgfqpoint{4.046986in}{2.004089in}}%
\pgfpathlineto{\pgfqpoint{4.059630in}{2.004089in}}%
\pgfpathlineto{\pgfqpoint{4.062706in}{2.005980in}}%
\pgfpathlineto{\pgfqpoint{4.215627in}{2.006887in}}%
\pgfpathlineto{\pgfqpoint{4.221721in}{2.008320in}}%
\pgfpathlineto{\pgfqpoint{4.246856in}{2.008320in}}%
\pgfpathlineto{\pgfqpoint{4.250092in}{2.010221in}}%
\pgfpathlineto{\pgfqpoint{4.278137in}{2.010221in}}%
\pgfpathlineto{\pgfqpoint{4.281276in}{2.014419in}}%
\pgfpathlineto{\pgfqpoint{4.293504in}{2.014419in}}%
\pgfpathlineto{\pgfqpoint{4.296575in}{2.020337in}}%
\pgfpathlineto{\pgfqpoint{4.371425in}{2.020969in}}%
\pgfpathlineto{\pgfqpoint{4.377560in}{2.022123in}}%
\pgfpathlineto{\pgfqpoint{4.386896in}{2.022123in}}%
\pgfpathlineto{\pgfqpoint{4.389943in}{2.024423in}}%
\pgfpathlineto{\pgfqpoint{4.433468in}{2.024423in}}%
\pgfpathlineto{\pgfqpoint{4.436514in}{2.027035in}}%
\pgfpathlineto{\pgfqpoint{4.509197in}{2.027284in}}%
\pgfpathlineto{\pgfqpoint{4.512200in}{2.029246in}}%
\pgfpathlineto{\pgfqpoint{4.648345in}{2.029246in}}%
\pgfpathlineto{\pgfqpoint{4.648345in}{2.029246in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.901659in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.984835in}{0.931154in}}%
\pgfpathlineto{\pgfqpoint{2.984835in}{1.034873in}}%
\pgfpathlineto{\pgfqpoint{2.986015in}{1.034873in}}%
\pgfpathlineto{\pgfqpoint{2.989609in}{1.034873in}}%
\pgfpathlineto{\pgfqpoint{2.991975in}{1.062135in}}%
\pgfpathlineto{\pgfqpoint{2.995666in}{1.062135in}}%
\pgfpathlineto{\pgfqpoint{2.998170in}{1.113505in}}%
\pgfpathlineto{\pgfqpoint{3.001839in}{1.113505in}}%
\pgfpathlineto{\pgfqpoint{3.004262in}{1.213840in}}%
\pgfpathlineto{\pgfqpoint{3.008019in}{1.213840in}}%
\pgfpathlineto{\pgfqpoint{3.010161in}{1.388785in}}%
\pgfpathlineto{\pgfqpoint{3.013690in}{1.388785in}}%
\pgfpathlineto{\pgfqpoint{3.015969in}{1.466873in}}%
\pgfpathlineto{\pgfqpoint{3.019233in}{1.466873in}}%
\pgfpathlineto{\pgfqpoint{3.021418in}{1.594737in}}%
\pgfpathlineto{\pgfqpoint{3.024773in}{1.594737in}}%
\pgfpathlineto{\pgfqpoint{3.026933in}{1.654754in}}%
\pgfpathlineto{\pgfqpoint{3.030157in}{1.654754in}}%
\pgfpathlineto{\pgfqpoint{3.032268in}{1.716083in}}%
\pgfpathlineto{\pgfqpoint{3.035444in}{1.716083in}}%
\pgfpathlineto{\pgfqpoint{3.037504in}{1.759478in}}%
\pgfpathlineto{\pgfqpoint{3.040748in}{1.759478in}}%
\pgfpathlineto{\pgfqpoint{3.042807in}{1.774725in}}%
\pgfpathlineto{\pgfqpoint{3.045879in}{1.774725in}}%
\pgfpathlineto{\pgfqpoint{3.047894in}{1.781309in}}%
\pgfpathlineto{\pgfqpoint{3.050899in}{1.781309in}}%
\pgfpathlineto{\pgfqpoint{3.052986in}{1.798080in}}%
\pgfpathlineto{\pgfqpoint{3.056072in}{1.798080in}}%
\pgfpathlineto{\pgfqpoint{3.058154in}{1.824798in}}%
\pgfpathlineto{\pgfqpoint{3.061087in}{1.824798in}}%
\pgfpathlineto{\pgfqpoint{3.063066in}{1.832252in}}%
\pgfpathlineto{\pgfqpoint{3.065935in}{1.832252in}}%
\pgfpathlineto{\pgfqpoint{3.067840in}{1.851523in}}%
\pgfpathlineto{\pgfqpoint{3.070700in}{1.851523in}}%
\pgfpathlineto{\pgfqpoint{3.072563in}{1.865763in}}%
\pgfpathlineto{\pgfqpoint{3.075367in}{1.865763in}}%
\pgfpathlineto{\pgfqpoint{3.077287in}{1.868712in}}%
\pgfpathlineto{\pgfqpoint{3.080120in}{1.868712in}}%
\pgfpathlineto{\pgfqpoint{3.082003in}{1.877282in}}%
\pgfpathlineto{\pgfqpoint{3.084769in}{1.877282in}}%
\pgfpathlineto{\pgfqpoint{3.086643in}{1.878901in}}%
\pgfpathlineto{\pgfqpoint{3.089424in}{1.878901in}}%
\pgfpathlineto{\pgfqpoint{3.091236in}{1.882568in}}%
\pgfpathlineto{\pgfqpoint{3.094046in}{1.882568in}}%
\pgfpathlineto{\pgfqpoint{3.095911in}{1.889266in}}%
\pgfpathlineto{\pgfqpoint{3.098740in}{1.889266in}}%
\pgfpathlineto{\pgfqpoint{3.100547in}{1.896974in}}%
\pgfpathlineto{\pgfqpoint{3.103261in}{1.896974in}}%
\pgfpathlineto{\pgfqpoint{3.105070in}{1.899132in}}%
\pgfpathlineto{\pgfqpoint{3.107806in}{1.899132in}}%
\pgfpathlineto{\pgfqpoint{3.109624in}{1.904073in}}%
\pgfpathlineto{\pgfqpoint{3.116746in}{1.904073in}}%
\pgfpathlineto{\pgfqpoint{3.118602in}{1.911062in}}%
\pgfpathlineto{\pgfqpoint{3.121330in}{1.911062in}}%
\pgfpathlineto{\pgfqpoint{3.123112in}{1.913844in}}%
\pgfpathlineto{\pgfqpoint{3.130301in}{1.915288in}}%
\pgfpathlineto{\pgfqpoint{3.132129in}{1.918242in}}%
\pgfpathlineto{\pgfqpoint{3.134805in}{1.918242in}}%
\pgfpathlineto{\pgfqpoint{3.136662in}{1.930159in}}%
\pgfpathlineto{\pgfqpoint{3.139317in}{1.930159in}}%
\pgfpathlineto{\pgfqpoint{3.141205in}{1.934087in}}%
\pgfpathlineto{\pgfqpoint{3.148356in}{1.934087in}}%
\pgfpathlineto{\pgfqpoint{3.150087in}{1.941280in}}%
\pgfpathlineto{\pgfqpoint{3.161003in}{1.942719in}}%
\pgfpathlineto{\pgfqpoint{3.163884in}{1.944093in}}%
\pgfpathlineto{\pgfqpoint{3.168217in}{1.944093in}}%
\pgfpathlineto{\pgfqpoint{3.171209in}{1.946814in}}%
\pgfpathlineto{\pgfqpoint{3.175661in}{1.946814in}}%
\pgfpathlineto{\pgfqpoint{3.177242in}{1.955714in}}%
\pgfpathlineto{\pgfqpoint{3.183758in}{1.955714in}}%
\pgfpathlineto{\pgfqpoint{3.186888in}{1.958742in}}%
\pgfpathlineto{\pgfqpoint{3.199155in}{1.959290in}}%
\pgfpathlineto{\pgfqpoint{3.202180in}{1.961101in}}%
\pgfpathlineto{\pgfqpoint{3.215219in}{1.962277in}}%
\pgfpathlineto{\pgfqpoint{3.218162in}{1.963546in}}%
\pgfpathlineto{\pgfqpoint{3.223071in}{1.963546in}}%
\pgfpathlineto{\pgfqpoint{3.226231in}{1.965300in}}%
\pgfpathlineto{\pgfqpoint{3.230593in}{1.965300in}}%
\pgfpathlineto{\pgfqpoint{3.233198in}{1.970080in}}%
\pgfpathlineto{\pgfqpoint{3.253799in}{1.970509in}}%
\pgfpathlineto{\pgfqpoint{3.257005in}{1.975313in}}%
\pgfpathlineto{\pgfqpoint{3.261130in}{1.975313in}}%
\pgfpathlineto{\pgfqpoint{3.263942in}{1.981542in}}%
\pgfpathlineto{\pgfqpoint{3.269445in}{1.981542in}}%
\pgfpathlineto{\pgfqpoint{3.272136in}{1.983504in}}%
\pgfpathlineto{\pgfqpoint{3.283689in}{1.983504in}}%
\pgfpathlineto{\pgfqpoint{3.286620in}{1.985441in}}%
\pgfpathlineto{\pgfqpoint{3.298429in}{1.985441in}}%
\pgfpathlineto{\pgfqpoint{3.303968in}{1.987102in}}%
\pgfpathlineto{\pgfqpoint{3.354261in}{1.988016in}}%
\pgfpathlineto{\pgfqpoint{3.359595in}{1.988813in}}%
\pgfpathlineto{\pgfqpoint{3.368278in}{1.988813in}}%
\pgfpathlineto{\pgfqpoint{3.371034in}{1.994809in}}%
\pgfpathlineto{\pgfqpoint{3.395777in}{1.994809in}}%
\pgfpathlineto{\pgfqpoint{3.398392in}{1.999477in}}%
\pgfpathlineto{\pgfqpoint{3.409483in}{1.999477in}}%
\pgfpathlineto{\pgfqpoint{3.412108in}{2.002224in}}%
\pgfpathlineto{\pgfqpoint{3.450897in}{2.002224in}}%
\pgfpathlineto{\pgfqpoint{3.453743in}{2.006525in}}%
\pgfpathlineto{\pgfqpoint{3.573471in}{2.007815in}}%
\pgfpathlineto{\pgfqpoint{3.578792in}{2.008870in}}%
\pgfpathlineto{\pgfqpoint{3.587330in}{2.008870in}}%
\pgfpathlineto{\pgfqpoint{3.590057in}{2.011279in}}%
\pgfpathlineto{\pgfqpoint{3.641807in}{2.011279in}}%
\pgfpathlineto{\pgfqpoint{3.646902in}{2.012922in}}%
\pgfpathlineto{\pgfqpoint{3.654995in}{2.012922in}}%
\pgfpathlineto{\pgfqpoint{3.657619in}{2.017035in}}%
\pgfpathlineto{\pgfqpoint{3.696213in}{2.018159in}}%
\pgfpathlineto{\pgfqpoint{3.701707in}{2.019035in}}%
\pgfpathlineto{\pgfqpoint{3.723411in}{2.020180in}}%
\pgfpathlineto{\pgfqpoint{3.726150in}{2.023904in}}%
\pgfpathlineto{\pgfqpoint{3.791497in}{2.024261in}}%
\pgfpathlineto{\pgfqpoint{3.794199in}{2.026912in}}%
\pgfpathlineto{\pgfqpoint{3.818566in}{2.026912in}}%
\pgfpathlineto{\pgfqpoint{3.824115in}{2.028480in}}%
\pgfpathlineto{\pgfqpoint{3.967260in}{2.029223in}}%
\pgfpathlineto{\pgfqpoint{3.967260in}{2.029223in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.901659in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{2.901659in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.731520in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.901659in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{0.876156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.901659in}{2.084156in}}%
\pgfpathlineto{\pgfqpoint{4.731520in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.816590in,y=2.167489in,,base]{\color{textcolor}\rmfamily\fontsize{12.000000}{14.400000}\selectfont FEMNIST}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.800000}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.800000,0.800000,0.800000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.800000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.372047in}{0.100000in}}%
\pgfpathlineto{\pgfqpoint{5.261133in}{0.100000in}}%
\pgfpathquadraticcurveto{\pgfqpoint{5.288910in}{0.100000in}}{\pgfqpoint{5.288910in}{0.127778in}}%
\pgfpathlineto{\pgfqpoint{5.288910in}{0.307562in}}%
\pgfpathquadraticcurveto{\pgfqpoint{5.288910in}{0.335339in}}{\pgfqpoint{5.261133in}{0.335339in}}%
\pgfpathlineto{\pgfqpoint{2.372047in}{0.335339in}}%
\pgfpathquadraticcurveto{\pgfqpoint{2.344269in}{0.335339in}}{\pgfqpoint{2.344269in}{0.307562in}}%
\pgfpathlineto{\pgfqpoint{2.344269in}{0.127778in}}%
\pgfpathquadraticcurveto{\pgfqpoint{2.344269in}{0.100000in}}{\pgfqpoint{2.372047in}{0.100000in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.399825in}{0.231173in}}%
\pgfpathlineto{\pgfqpoint{2.677603in}{0.231173in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.788714in,y=0.182562in,left,base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Federated QSGD}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.109510in}{0.231173in}}%
\pgfpathlineto{\pgfqpoint{4.387288in}{0.231173in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.498399in,y=0.182562in,left,base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont DAdaQuant}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.280479in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{7.110340in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{7.110340in}{2.084156in}}%
\pgfpathlineto{\pgfqpoint{5.280479in}{2.084156in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.280479in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.363300in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{5.363300in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.363300in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.363300in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {0}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.280479in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{6.057082in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{6.057082in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{6.057082in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=6.057082in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {200}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.280479in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{6.750865in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{6.750865in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{6.750865in}{0.876156in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=6.750865in,y=0.778933in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {400}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=6.195409in,y=0.599921in,,top]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Communication in Megabytes}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.280479in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.280479in}{1.031616in}}%
\pgfpathlineto{\pgfqpoint{7.110340in}{1.031616in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.280479in}{1.031616in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.044367in, y=0.983391in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {50}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.280479in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.280479in}{1.538536in}}%
\pgfpathlineto{\pgfqpoint{7.110340in}{1.538536in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.280479in}{1.538536in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.044367in, y=1.490311in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {60}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.280479in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.280479in}{2.045456in}}%
\pgfpathlineto{\pgfqpoint{7.110340in}{2.045456in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.280479in}{2.045456in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.044367in, y=1.997231in, left, base]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont \(\displaystyle {70}\)}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.988812in,y=1.480156in,,bottom,rotate=90.000000]{\color{textcolor}\rmfamily\fontsize{10.000000}{12.000000}\selectfont Accuracy in \%.}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.280479in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.363932in}{0.931065in}}%
\pgfpathlineto{\pgfqpoint{5.363932in}{1.333218in}}%
\pgfpathlineto{\pgfqpoint{5.365446in}{1.333218in}}%
\pgfpathlineto{\pgfqpoint{5.382777in}{1.334021in}}%
\pgfpathlineto{\pgfqpoint{5.385101in}{1.336929in}}%
\pgfpathlineto{\pgfqpoint{5.389017in}{1.336929in}}%
\pgfpathlineto{\pgfqpoint{5.391757in}{1.342550in}}%
\pgfpathlineto{\pgfqpoint{5.396111in}{1.342550in}}%
\pgfpathlineto{\pgfqpoint{5.398875in}{1.347136in}}%
\pgfpathlineto{\pgfqpoint{5.410220in}{1.347136in}}%
\pgfpathlineto{\pgfqpoint{5.413020in}{1.353685in}}%
\pgfpathlineto{\pgfqpoint{5.424530in}{1.353685in}}%
\pgfpathlineto{\pgfqpoint{5.427152in}{1.366337in}}%
\pgfpathlineto{\pgfqpoint{5.431349in}{1.366337in}}%
\pgfpathlineto{\pgfqpoint{5.434208in}{1.376847in}}%
\pgfpathlineto{\pgfqpoint{5.438828in}{1.376847in}}%
\pgfpathlineto{\pgfqpoint{5.441659in}{1.396975in}}%
\pgfpathlineto{\pgfqpoint{5.453110in}{1.396975in}}%
\pgfpathlineto{\pgfqpoint{5.456194in}{1.420958in}}%
\pgfpathlineto{\pgfqpoint{5.474114in}{1.420958in}}%
\pgfpathlineto{\pgfqpoint{5.476917in}{1.435322in}}%
\pgfpathlineto{\pgfqpoint{5.494515in}{1.435411in}}%
\pgfpathlineto{\pgfqpoint{5.497192in}{1.451828in}}%
\pgfpathlineto{\pgfqpoint{5.501228in}{1.451828in}}%
\pgfpathlineto{\pgfqpoint{5.504268in}{1.503201in}}%
\pgfpathlineto{\pgfqpoint{5.522067in}{1.503201in}}%
\pgfpathlineto{\pgfqpoint{5.524587in}{1.543172in}}%
\pgfpathlineto{\pgfqpoint{5.535701in}{1.543172in}}%
\pgfpathlineto{\pgfqpoint{5.538115in}{1.621633in}}%
\pgfpathlineto{\pgfqpoint{5.569176in}{1.621633in}}%
\pgfpathlineto{\pgfqpoint{5.571875in}{1.641975in}}%
\pgfpathlineto{\pgfqpoint{5.604663in}{1.641975in}}%
\pgfpathlineto{\pgfqpoint{5.607665in}{1.709283in}}%
\pgfpathlineto{\pgfqpoint{5.655630in}{1.709283in}}%
\pgfpathlineto{\pgfqpoint{5.657188in}{1.732927in}}%
\pgfpathlineto{\pgfqpoint{5.670976in}{1.732927in}}%
\pgfpathlineto{\pgfqpoint{5.672376in}{1.752341in}}%
\pgfpathlineto{\pgfqpoint{5.693532in}{1.752341in}}%
\pgfpathlineto{\pgfqpoint{5.695078in}{1.761460in}}%
\pgfpathlineto{\pgfqpoint{5.701318in}{1.761460in}}%
\pgfpathlineto{\pgfqpoint{5.704565in}{1.781909in}}%
\pgfpathlineto{\pgfqpoint{5.763820in}{1.781909in}}%
\pgfpathlineto{\pgfqpoint{5.765467in}{1.809425in}}%
\pgfpathlineto{\pgfqpoint{5.772071in}{1.809425in}}%
\pgfpathlineto{\pgfqpoint{5.773654in}{1.852554in}}%
\pgfpathlineto{\pgfqpoint{5.779990in}{1.852554in}}%
\pgfpathlineto{\pgfqpoint{5.781584in}{1.860191in}}%
\pgfpathlineto{\pgfqpoint{5.836273in}{1.860191in}}%
\pgfpathlineto{\pgfqpoint{5.837802in}{1.865348in}}%
\pgfpathlineto{\pgfqpoint{5.852443in}{1.865348in}}%
\pgfpathlineto{\pgfqpoint{5.855501in}{1.882621in}}%
\pgfpathlineto{\pgfqpoint{5.927433in}{1.882621in}}%
\pgfpathlineto{\pgfqpoint{5.930717in}{1.885708in}}%
\pgfpathlineto{\pgfqpoint{5.961185in}{1.885708in}}%
\pgfpathlineto{\pgfqpoint{5.963179in}{1.891044in}}%
\pgfpathlineto{\pgfqpoint{5.969803in}{1.891044in}}%
\pgfpathlineto{\pgfqpoint{5.971647in}{1.926036in}}%
\pgfpathlineto{\pgfqpoint{6.048811in}{1.926036in}}%
\pgfpathlineto{\pgfqpoint{6.052153in}{1.930551in}}%
\pgfpathlineto{\pgfqpoint{6.162790in}{1.931603in}}%
\pgfpathlineto{\pgfqpoint{6.164542in}{1.935868in}}%
\pgfpathlineto{\pgfqpoint{6.180534in}{1.935868in}}%
\pgfpathlineto{\pgfqpoint{6.182318in}{1.943131in}}%
\pgfpathlineto{\pgfqpoint{6.267427in}{1.944398in}}%
\pgfpathlineto{\pgfqpoint{6.269263in}{1.948591in}}%
\pgfpathlineto{\pgfqpoint{6.276203in}{1.948591in}}%
\pgfpathlineto{\pgfqpoint{6.278105in}{1.953552in}}%
\pgfpathlineto{\pgfqpoint{6.311862in}{1.953552in}}%
\pgfpathlineto{\pgfqpoint{6.315495in}{1.957174in}}%
\pgfpathlineto{\pgfqpoint{6.330122in}{1.957174in}}%
\pgfpathlineto{\pgfqpoint{6.331812in}{1.963366in}}%
\pgfpathlineto{\pgfqpoint{6.427080in}{1.964615in}}%
\pgfpathlineto{\pgfqpoint{6.428843in}{1.977659in}}%
\pgfpathlineto{\pgfqpoint{6.435894in}{1.977659in}}%
\pgfpathlineto{\pgfqpoint{6.439433in}{1.980086in}}%
\pgfpathlineto{\pgfqpoint{6.480118in}{1.980086in}}%
\pgfpathlineto{\pgfqpoint{6.482038in}{1.988098in}}%
\pgfpathlineto{\pgfqpoint{6.525444in}{1.988098in}}%
\pgfpathlineto{\pgfqpoint{6.527252in}{1.991667in}}%
\pgfpathlineto{\pgfqpoint{6.672378in}{1.991667in}}%
\pgfpathlineto{\pgfqpoint{6.674227in}{2.005835in}}%
\pgfpathlineto{\pgfqpoint{6.873831in}{2.005835in}}%
\pgfpathlineto{\pgfqpoint{6.875657in}{2.014900in}}%
\pgfpathlineto{\pgfqpoint{6.901212in}{2.014900in}}%
\pgfpathlineto{\pgfqpoint{6.904984in}{2.016881in}}%
\pgfpathlineto{\pgfqpoint{6.919565in}{2.016881in}}%
\pgfpathlineto{\pgfqpoint{6.921227in}{2.020521in}}%
\pgfpathlineto{\pgfqpoint{6.965076in}{2.020521in}}%
\pgfpathlineto{\pgfqpoint{6.966846in}{2.029246in}}%
\pgfpathlineto{\pgfqpoint{7.027164in}{2.029246in}}%
\pgfpathlineto{\pgfqpoint{7.027164in}{2.029246in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{5.280479in}{0.876156in}}{\pgfqpoint{1.829861in}{1.208000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.505625pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.363654in}{0.931065in}}%
\pgfpathlineto{\pgfqpoint{5.363654in}{1.333218in}}%
\pgfpathlineto{\pgfqpoint{5.365169in}{1.333218in}}%
\pgfpathlineto{\pgfqpoint{5.373116in}{1.333557in}}%
\pgfpathlineto{\pgfqpoint{5.374839in}{1.336805in}}%
\pgfpathlineto{\pgfqpoint{5.376364in}{1.336805in}}%
\pgfpathlineto{\pgfqpoint{5.378451in}{1.341962in}}%
\pgfpathlineto{\pgfqpoint{5.379762in}{1.341962in}}%
\pgfpathlineto{\pgfqpoint{5.381720in}{1.346762in}}%
\pgfpathlineto{\pgfqpoint{5.387118in}{1.346762in}}%
\pgfpathlineto{\pgfqpoint{5.389226in}{1.353453in}}%
\pgfpathlineto{\pgfqpoint{5.394111in}{1.353453in}}%
\pgfpathlineto{\pgfqpoint{5.395962in}{1.366051in}}%
\pgfpathlineto{\pgfqpoint{5.397411in}{1.366051in}}%
\pgfpathlineto{\pgfqpoint{5.399421in}{1.375580in}}%
\pgfpathlineto{\pgfqpoint{5.400977in}{1.375580in}}%
\pgfpathlineto{\pgfqpoint{5.402514in}{1.395262in}}%
\pgfpathlineto{\pgfqpoint{5.408154in}{1.395262in}}%
\pgfpathlineto{\pgfqpoint{5.409746in}{1.419477in}}%
\pgfpathlineto{\pgfqpoint{5.419135in}{1.419477in}}%
\pgfpathlineto{\pgfqpoint{5.421400in}{1.425669in}}%
\pgfpathlineto{\pgfqpoint{5.429437in}{1.426918in}}%
\pgfpathlineto{\pgfqpoint{5.431694in}{1.447599in}}%
\pgfpathlineto{\pgfqpoint{5.435388in}{1.447599in}}%
\pgfpathlineto{\pgfqpoint{5.438182in}{1.484501in}}%
\pgfpathlineto{\pgfqpoint{5.453832in}{1.484501in}}%
\pgfpathlineto{\pgfqpoint{5.455788in}{1.541495in}}%
\pgfpathlineto{\pgfqpoint{5.459511in}{1.541495in}}%
\pgfpathlineto{\pgfqpoint{5.461935in}{1.554807in}}%
\pgfpathlineto{\pgfqpoint{5.465623in}{1.554807in}}%
\pgfpathlineto{\pgfqpoint{5.467726in}{1.603182in}}%
\pgfpathlineto{\pgfqpoint{5.495544in}{1.603182in}}%
\pgfpathlineto{\pgfqpoint{5.497855in}{1.626754in}}%
\pgfpathlineto{\pgfqpoint{5.513377in}{1.626754in}}%
\pgfpathlineto{\pgfqpoint{5.516111in}{1.640405in}}%
\pgfpathlineto{\pgfqpoint{5.519604in}{1.640405in}}%
\pgfpathlineto{\pgfqpoint{5.521612in}{1.672614in}}%
\pgfpathlineto{\pgfqpoint{5.525025in}{1.672614in}}%
\pgfpathlineto{\pgfqpoint{5.527476in}{1.674416in}}%
\pgfpathlineto{\pgfqpoint{5.583916in}{1.674416in}}%
\pgfpathlineto{\pgfqpoint{5.586400in}{1.722988in}}%
\pgfpathlineto{\pgfqpoint{5.590568in}{1.722988in}}%
\pgfpathlineto{\pgfqpoint{5.593333in}{1.725593in}}%
\pgfpathlineto{\pgfqpoint{5.597650in}{1.725593in}}%
\pgfpathlineto{\pgfqpoint{5.600413in}{1.751431in}}%
\pgfpathlineto{\pgfqpoint{5.604407in}{1.751431in}}%
\pgfpathlineto{\pgfqpoint{5.607306in}{1.780446in}}%
\pgfpathlineto{\pgfqpoint{5.611450in}{1.780446in}}%
\pgfpathlineto{\pgfqpoint{5.614291in}{1.800003in}}%
\pgfpathlineto{\pgfqpoint{5.665091in}{1.801430in}}%
\pgfpathlineto{\pgfqpoint{5.668109in}{1.819631in}}%
\pgfpathlineto{\pgfqpoint{5.680099in}{1.819631in}}%
\pgfpathlineto{\pgfqpoint{5.683071in}{1.828607in}}%
\pgfpathlineto{\pgfqpoint{5.701217in}{1.828607in}}%
\pgfpathlineto{\pgfqpoint{5.704030in}{1.840759in}}%
\pgfpathlineto{\pgfqpoint{5.757905in}{1.840759in}}%
\pgfpathlineto{\pgfqpoint{5.759494in}{1.847468in}}%
\pgfpathlineto{\pgfqpoint{5.765096in}{1.847468in}}%
\pgfpathlineto{\pgfqpoint{5.768130in}{1.857318in}}%
\pgfpathlineto{\pgfqpoint{5.772843in}{1.857318in}}%
\pgfpathlineto{\pgfqpoint{5.774257in}{1.873039in}}%
\pgfpathlineto{\pgfqpoint{5.809268in}{1.874217in}}%
\pgfpathlineto{\pgfqpoint{5.812165in}{1.898949in}}%
\pgfpathlineto{\pgfqpoint{5.831088in}{1.898949in}}%
\pgfpathlineto{\pgfqpoint{5.833914in}{1.903642in}}%
\pgfpathlineto{\pgfqpoint{5.846807in}{1.903642in}}%
\pgfpathlineto{\pgfqpoint{5.849676in}{1.912867in}}%
\pgfpathlineto{\pgfqpoint{5.878907in}{1.912867in}}%
\pgfpathlineto{\pgfqpoint{5.880667in}{1.919202in}}%
\pgfpathlineto{\pgfqpoint{5.918900in}{1.919202in}}%
\pgfpathlineto{\pgfqpoint{5.921967in}{1.921289in}}%
\pgfpathlineto{\pgfqpoint{5.980797in}{1.921289in}}%
\pgfpathlineto{\pgfqpoint{5.982436in}{1.931336in}}%
\pgfpathlineto{\pgfqpoint{6.035134in}{1.931336in}}%
\pgfpathlineto{\pgfqpoint{6.036651in}{1.942524in}}%
\pgfpathlineto{\pgfqpoint{6.160881in}{1.943416in}}%
\pgfpathlineto{\pgfqpoint{6.163589in}{1.957638in}}%
\pgfpathlineto{\pgfqpoint{6.229207in}{1.957638in}}%
\pgfpathlineto{\pgfqpoint{6.230515in}{1.964829in}}%
\pgfpathlineto{\pgfqpoint{6.275034in}{1.964829in}}%
\pgfpathlineto{\pgfqpoint{6.277419in}{1.969094in}}%
\pgfpathlineto{\pgfqpoint{6.289957in}{1.969094in}}%
\pgfpathlineto{\pgfqpoint{6.293164in}{1.973412in}}%
\pgfpathlineto{\pgfqpoint{6.297035in}{1.973412in}}%
\pgfpathlineto{\pgfqpoint{6.298755in}{1.978641in}}%
\pgfpathlineto{\pgfqpoint{6.304573in}{1.978641in}}%
\pgfpathlineto{\pgfqpoint{6.307703in}{1.981870in}}%
\pgfpathlineto{\pgfqpoint{6.341690in}{1.982763in}}%
\pgfpathlineto{\pgfqpoint{6.344511in}{1.994129in}}%
\pgfpathlineto{\pgfqpoint{6.403978in}{1.994129in}}%
\pgfpathlineto{\pgfqpoint{6.407188in}{1.997377in}}%
\pgfpathlineto{\pgfqpoint{6.427827in}{1.997377in}}%
\pgfpathlineto{\pgfqpoint{6.429472in}{2.000856in}}%
\pgfpathlineto{\pgfqpoint{6.528374in}{2.000856in}}%
\pgfpathlineto{\pgfqpoint{6.530042in}{2.009047in}}%
\pgfpathlineto{\pgfqpoint{6.558474in}{2.009047in}}%
\pgfpathlineto{\pgfqpoint{6.560094in}{2.013222in}}%
\pgfpathlineto{\pgfqpoint{6.606470in}{2.013704in}}%
\pgfpathlineto{\pgfqpoint{6.609416in}{2.015292in}}%
\pgfpathlineto{\pgfqpoint{6.613936in}{2.015292in}}%
\pgfpathlineto{\pgfqpoint{6.617224in}{2.018308in}}%
\pgfpathlineto{\pgfqpoint{6.719090in}{2.019789in}}%
\pgfpathlineto{\pgfqpoint{6.722122in}{2.020663in}}%
\pgfpathlineto{\pgfqpoint{6.750129in}{2.021145in}}%
\pgfpathlineto{\pgfqpoint{6.751777in}{2.026499in}}%
\pgfpathlineto{\pgfqpoint{6.758093in}{2.026499in}}%
\pgfpathlineto{\pgfqpoint{6.758093in}{2.026499in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.280479in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{5.280479in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{7.110340in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{7.110340in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.280479in}{0.876156in}}%
\pgfpathlineto{\pgfqpoint{7.110340in}{0.876156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.280479in}{2.084156in}}%
\pgfpathlineto{\pgfqpoint{7.110340in}{2.084156in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=6.195409in,y=2.167489in,,base]{\color{textcolor}\rmfamily\fontsize{12.000000}{14.400000}\selectfont Sent140}%
\end{pgfscope}%
\end{pgfpicture}%
\makeatother%
\endgroup%

